Dipole superfluid hydrodynamics II

We present a dissipative hydrodynamic theory of "s-wave dipole superfluids" that arise in phases of translation-invariant and dipole-symmetric models in which the U(1) symmetry is spontaneously broken. The hydrodynamic description is subtle on account of an analogue of dangerously irrelevant operators, which requires us to formalize an entirely new derivative counting scheme suitable for these fluids. We use our hydrodynamic model to investigate the linearized response of such a fluid, characterized by sound modes $\omega \sim \pm k - ik^2$, shear modes $\omega\sim-ik^2$, and magnon-like propagating modes $\omega \sim \pm k^2 - ik^4$ that are the dipole-invariant version of superfluid "second sound" modes. We find that these fluids can also admit equilibrium states with "dipole superflow" that resemble a polarized medium. Finally, we couple our theory to slowly varying background fields, which allows us to compute response functions of hydrodynamic operators and Kubo formulas for hydrodynamic transport coefficients.

==> nb/DipoleSFsWave.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263257,       6290]
NotebookOptionsPosition[    245984,       6016]
NotebookOutlinePosition[    246576,       6037]
CellTagsIndexPosition[    246533,       6034]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Linearised response in s-wave dipole superfluids
(without dipole super-flow)\
\>", "Title",
 CellChangeTimes->{{3.871480910718732*^9, 3.871480933541333*^9}, {
   3.887288860875238*^9, 3.88728886354104*^9}, 3.887345573343297*^9, {
   3.890796193394939*^9, 3.890796201602548*^9}, {3.912239562130658*^9, 
   3.912239563425075*^9}, {3.91351974025527*^9, 
   3.913519753694108*^9}},ExpressionUUID->"777728d5-dccc-4e86-921c-\
dcc693aa48c9"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.913983215157309*^9, 3.913983216119671*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5d69f6f3-9d9c-4c52-9206-e3bafa1b52e8"],

Cell["\<\
In this Mathematica file, we compute the modes and response functions of \
s-wave dipole superfluids.\
\>", "Text",
 CellChangeTimes->{{3.8907960647959146`*^9, 3.890796168801071*^9}, {
  3.912239568594597*^9, 
  3.9122395749913483`*^9}},ExpressionUUID->"2f91155a-b6c6-471c-80f0-\
b00c042a473a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "To", " ", "be", " ", "able", " ", "to", " ", "identify", " ", "local", 
    " ", 
    RowBox[{"dependencies", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.914395200505353*^9, 3.914395212442179*^9}, {
  3.914568850790719*^9, 3.914568851345483*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ad02254f-b4f0-40c9-9a01-14a37d6214c4"],

Cell[CellGroupData[{

Cell["Data generators", "Section",
 CellChangeTimes->{{3.913966581788765*^9, 
  3.913966584391006*^9}},ExpressionUUID->"d8bcb332-877a-4b48-8814-\
a88bb5ed389b"],

Cell[TextData[{
 "Since the computations can take a while, we use this section to generate \
the hydrodynamic equations with different choices of fluid velocity and \
dipole super-flow parameters. The generated data is saved on disk and can be \
called directly in later sections for analysis.\n",
 StyleBox["Do not run this entire section from the top, as it will try to \
generate all data at once and can take a few hours to complete. Instead, \
consider generating only individual cases as required.",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.914386437207088*^9, 
  3.9143866797365217`*^9}},ExpressionUUID->"77a50a65-bb39-47a4-9932-\
a4fc992bb037"],

Cell[CellGroupData[{

Cell["Preparation", "Subsection",
 CellChangeTimes->{{3.9143944730694427`*^9, 3.914394474500108*^9}, {
  3.914415190265485*^9, 
  3.914415191035948*^9}},ExpressionUUID->"e40535da-beef-4d2c-afe2-\
a2d14f3bdd4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "\"\<d\>\"", " ", "must", " ", "be", " ", "set", " ", "before", " ", 
    "calling", " ", "the", " ", "following", " ", 
    RowBox[{"definitions", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SS`ZeroSuperflow", ":=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "d"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"SS`IsoSuperflow", ":=", 
    RowBox[{"\[Xi]0", " ", 
     RowBox[{"IdentityMatrix", "[", "d", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"SS`DiagSuperflow", ":=", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Xi]0", "[", 
        RowBox[{"ii", ",", "ii"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"SS`BlockSuperflow", ":=", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Xi]0", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[Xi]0", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", 
           RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SS`FullSuperflow", ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Xi]0", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"ii", ",", "jj"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"ii", ",", "jj"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SS`ZeroVelocity", ":=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", "d", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"SS`LongVelocity", ":=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u0", "[", "1", "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"SS`FullVelocity", ":=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u0", "[", "1", "]"}], ",", 
        RowBox[{"u0", "[", "2", "]"}]}], "}"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.914386843708815*^9, 3.9143868627938423`*^9}, {
   3.914386941078336*^9, 3.91438696814434*^9}, {3.914387056374572*^9, 
   3.914387091773458*^9}, {3.914387126208003*^9, 3.914387171880143*^9}, {
   3.914387218145924*^9, 3.914387224224803*^9}, {3.914387676683979*^9, 
   3.914387716369118*^9}, {3.914387767371401*^9, 3.914387777883736*^9}, {
   3.914388442257627*^9, 3.914388446997467*^9}, {3.914388633200583*^9, 
   3.914388659803771*^9}, {3.914393324320901*^9, 3.91439346318645*^9}, 
   3.914394134137437*^9, {3.914564896101733*^9, 3.914564902204789*^9}, {
   3.914564942433864*^9, 3.914564958844243*^9}, {3.914732263375914*^9, 
   3.914732285487164*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d17aba85-6f91-4cc8-9b22-88605e6345ab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"dval_", ",", "\[Xi]0ijval_", ",", "u0ival_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ClearAll", "[", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"$Context", "<>", "\"\<*\>\""}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"d", "=", "dval"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Xi]0ij", "=", "\[Xi]0ijval"}], ";", "\[IndentingNewLine]", 
     RowBox[{"u0i", "=", "u0ival"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"<<", "DipoleSFsWave`"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"SS`DataGenerator", ",", "HoldAll"}], "]"}]}], "Input",
 CellChangeTimes->{{3.914388007245837*^9, 3.914388103665198*^9}, {
   3.914388458096649*^9, 3.914388473829768*^9}, {3.914388504485677*^9, 
   3.914388505297435*^9}, {3.9143888395864973`*^9, 3.914388849712247*^9}, {
   3.91438934160464*^9, 3.9143894003301973`*^9}, {3.914389469247731*^9, 
   3.914389470210946*^9}, 3.914391106886735*^9, {3.914391597188612*^9, 
   3.914391597476698*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"91ecc7aa-d157-4580-8ec6-534d9b5578fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Individual Generators", "Subsection",
 CellChangeTimes->{{3.914394505834832*^9, 
  3.914394509122956*^9}},ExpressionUUID->"52b68f26-44bf-4013-8a7e-\
f5b77a98df4d"],

Cell[CellGroupData[{

Cell["2 spatial dimensions", "Subsubsection",
 CellChangeTimes->{{3.914394789894063*^9, 
  3.914394791982524*^9}},ExpressionUUID->"4b1ba487-6186-4d67-bf1d-\
1e0df9f8dc2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`ZeroSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9139578048708963`*^9, 3.9139578105736437`*^9}, {
   3.913961997903726*^9, 3.913961999583286*^9}, {3.9139620304104357`*^9, 
   3.913962051603544*^9}, {3.913962116255937*^9, 3.913962131409749*^9}, {
   3.9139621616506987`*^9, 3.913962162632148*^9}, 3.9139635323683653`*^9, {
   3.913964741344314*^9, 3.913964743322391*^9}, {3.913965333069871*^9, 
   3.913965333258287*^9}, {3.9139655558802557`*^9, 3.913965582424917*^9}, {
   3.91396586468748*^9, 3.913965903694993*^9}, {3.9139659518903008`*^9, 
   3.913965952006759*^9}, {3.913966022072242*^9, 3.913966040651885*^9}, {
   3.913988834896187*^9, 3.913988844996131*^9}, {3.913997198109208*^9, 
   3.913997211007768*^9}, {3.914058451757642*^9, 3.914058457323189*^9}, 
   3.914385225474185*^9, {3.914385393640959*^9, 3.9143854268334427`*^9}, {
   3.914386069206276*^9, 3.914386079339517*^9}, {3.914386698284492*^9, 
   3.914386698397687*^9}, {3.914387645434018*^9, 3.914387646542996*^9}, {
   3.914387758915833*^9, 3.914387784922464*^9}, {3.91438852124004*^9, 
   3.914388575424767*^9}, {3.9143886241745787`*^9, 3.914388626297196*^9}, {
   3.914388730143115*^9, 3.914388733462448*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"cafa2789-36e8-4527-8887-18c6f5a3137f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`IsoSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394633316371*^9, 
  3.914394643428576*^9}},ExpressionUUID->"d539a3f8-e65a-4ae3-b155-\
5099f4f84c78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`DiagSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394633316371*^9, 3.914394643428576*^9}, {
  3.914394681100707*^9, 3.914394682383345*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e7273f3f-cc5d-40b8-8f6c-8026862c2b48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`BlockSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914565044145624*^9, 3.914565046009025*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"35e96cb7-bc22-4792-9825-7005fb19843b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`FullSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394824639526*^9, 
  3.914394825274156*^9}},ExpressionUUID->"915535db-3c54-4362-9cb9-\
cae80d7f5697"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`ZeroSuperflow", ",", "SS`LongVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915000042052387*^9, 3.9150000443047433`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1dcb4129-32e2-4f81-a9fc-856ce89f7513"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`FullSuperflow", ",", "SS`LongVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914732304476733*^9, 3.914732304957185*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"22654fce-07c6-40a0-8b01-791c548a7d57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`ZeroSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914393306595941*^9, 3.914393314095417*^9}, 
   3.914400441749265*^9, {3.914400476227491*^9, 3.914400476894478*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"39b170d6-e330-41f9-ab44-822eefdfe220"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`IsoSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394633316371*^9, 3.914394643428576*^9}, {
  3.914394885670825*^9, 
  3.914394886191861*^9}},ExpressionUUID->"6ac5e75e-6cdc-4117-8b74-\
ee36ae4dd7d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`DiagSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394633316371*^9, 3.914394643428576*^9}, {
   3.914394681100707*^9, 3.914394682383345*^9}, 
   3.914394891803175*^9},ExpressionUUID->"d5e5a414-ce31-4611-b577-\
e2850c3176b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`BlockSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9145650615736647`*^9, 
  3.914565064078098*^9}},ExpressionUUID->"f79af4b8-5161-4bbe-827c-\
3113d86319d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"2", ",", "SS`FullSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394824639526*^9, 3.914394825274156*^9}, 
   3.914394894297551*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"18bccd3a-afaf-40bf-8836-e8a31574bd09"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3 spatial dimensions", "Subsubsection",
 CellChangeTimes->{{3.914394784662128*^9, 
  3.914394786528448*^9}},ExpressionUUID->"babc3766-57b9-4c5c-aa36-\
514e3d7fa3af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`ZeroSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.914389222965988*^9, 3.914394767760902*^9, {3.914395080070606*^9, 
   3.914395080905006*^9}},ExpressionUUID->"26ee7aee-8932-4115-8549-\
cd8b8d369743"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`IsoSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",ExpressionUUID->"f002568d-8479-408f-a604-2667aed91c77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`DiagSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394686164536*^9, 
  3.914394687413907*^9}},ExpressionUUID->"b6f5c6d2-957f-402f-a3bf-\
4839248384c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`BlockSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{3.914565078553641*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"235b8817-aef0-49c4-8087-09ed51398bf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`FullSuperflow", ",", "SS`ZeroVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.914394862696705*^9},ExpressionUUID->"6d2d569e-64ee-497a-869c-\
1c43e0fd10cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`ZeroSuperflow", ",", "SS`LongVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915000042052387*^9, 3.9150000443047442`*^9}, 
   3.915519937114209*^9},ExpressionUUID->"78c12e54-5001-4422-8412-\
2d7d9e43d643"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`FullSuperflow", ",", "SS`LongVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914732304476733*^9, 3.914732304957185*^9}, 
   3.915519940395537*^9},ExpressionUUID->"6fdec2c1-1698-488e-b985-\
f827bd4d89c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`ZeroSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.914394522819304*^9},ExpressionUUID->"213c6b1f-917f-4648-82fa-\
9e0a08862874"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`IsoSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394633316371*^9, 3.914394643428576*^9}, {
  3.914394885670825*^9, 
  3.914394902743622*^9}},ExpressionUUID->"71981755-4add-4af3-8391-\
8a8ecef03d2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`DiagSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394633316371*^9, 3.914394643428576*^9}, {
  3.914394681100707*^9, 3.914394682383345*^9}, {3.914394891803175*^9, 
  3.914394905404511*^9}},ExpressionUUID->"554a3c9d-2720-4be4-a3e2-\
74b52dde4009"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`BlockSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9145650615736647`*^9, 3.914565064078098*^9}, 
   3.914565109709043*^9},ExpressionUUID->"1b8567cf-601f-462c-9b84-\
10de54346792"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS`DataGenerator", "[", 
   RowBox[{"3", ",", "SS`FullSuperflow", ",", "SS`FullVelocity"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914394824639526*^9, 3.914394825274156*^9}, {
  3.914394894297551*^9, 
  3.914394907893231*^9}},ExpressionUUID->"f5cead41-f3a9-4432-b3cc-\
a896faaf72b9"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mode spectrum", "Section",
 CellChangeTimes->{{3.887377851185327*^9, 3.887377853011623*^9}, {
  3.889840617106755*^9, 3.88984061917277*^9}, {3.889841371073534*^9, 
  3.88984137284*^9}, {3.889843682291661*^9, 
  3.889843682652553*^9}},ExpressionUUID->"9c0e1c7c-cf9b-4348-9d44-\
5f882704a854"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<data-2d-u1u2X100X2.m\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.914027992872763*^9, 3.914028022369974*^9}, {
   3.914030656118582*^9, 3.914030667126194*^9}, 3.91406155220747*^9, {
   3.9140724028995433`*^9, 3.914072406776326*^9}, 3.9140727551467*^9, 
   3.914139407586399*^9, 3.914210668586315*^9, 3.914306626459887*^9, 
   3.914309518940751*^9, {3.914309906623229*^9, 3.914309908282843*^9}, 
   3.914310779764747*^9, 3.914312657411388*^9, 3.9143133769600697`*^9, {
   3.914582196833223*^9, 3.914582209067541*^9}, 3.915185852237532*^9, 
   3.915185893617401*^9, {3.915199154359456*^9, 3.91519915721332*^9}, 
   3.915200195999582*^9, {3.915519961523312*^9, 3.9155199640285783`*^9}, 
   3.915538203851379*^9},ExpressionUUID->"e78b015b-0b0c-4040-845a-\
7c05cd01bb6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subs", "=", 
   RowBox[{
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"u0", "[", "1", "]"}], "->", 
         RowBox[{"U", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"u0", "[", "2", "]"}], "->", 
         RowBox[{"U", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]0", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "d"], 
         RowBox[{"(", 
          RowBox[{"\[Xi]0", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], "\[CapitalOmega]"}]}], ")"}]}]}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]0", "[", 
          RowBox[{"ii", ",", "ii"}], "]"}], "->", 
         RowBox[{
          FractionBox["1", "d"], 
          RowBox[{"(", 
           RowBox[{"\[Xi]0", "+", "\[CapitalOmega]"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "2", ",", "d"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Xi]0", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "->", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", 
            RowBox[{"jj", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915199168934379*^9, 3.915199188771757*^9}, {
  3.915200259308262*^9, 3.9152002832847767`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0e8b3710-4514-4939-8501-e8b2e4493108"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]\[Pi]\[Pi]", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "wave"], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]u", "[", "ii", "]"}]], 
          RowBox[{"t\[Pi]", "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"back", "\[Rule]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}], "//", "Normal"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.914033921766505*^9, 3.914034112193219*^9}, 
   3.9140346268814*^9, {3.914034663513627*^9, 3.914034673376678*^9}, {
   3.914034710838977*^9, 3.914034716285322*^9}, {3.914053745200054*^9, 
   3.914053752012253*^9}, {3.914061927534052*^9, 3.914062043649151*^9}, {
   3.9140620768194327`*^9, 3.914062137471376*^9}, {3.9143112379261293`*^9, 
   3.914311249581899*^9}, {3.915199198382944*^9, 3.915199208425451*^9}, {
   3.9155202423861113`*^9, 3.915520247973248*^9}, {3.91552027867374*^9, 
   3.915520278867132*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"837d3803-f66c-4787-a72f-171d6773afd9"],

Cell[CellGroupData[{

Cell["Zero fluid velocity", "Subsection",
 CellChangeTimes->{{3.914052266243741*^9, 3.9140522738719997`*^9}, {
  3.915199698827967*^9, 
  3.915199700121774*^9}},ExpressionUUID->"76bef7e4-66b0-4ef1-81fc-\
ac747d2f97ec"],

Cell["\<\
Instead of solving the dispersion relations directly, it is useful to find \
the solution perturbatively in k.
There are a total of (d+3) modes.\
\>", "Text",
 CellChangeTimes->{
  3.890801763950449*^9, {3.9151993062279253`*^9, 
   3.915199350000889*^9}},ExpressionUUID->"af9e7e32-9148-4bc1-b693-\
76db6e44703c"],

Cell["2 of them are a pair of sound modes scaling as \[Omega] ~ k", "Text",
 CellChangeTimes->{{3.913642124856352*^9, 3.913642126905857*^9}, {
  3.9136425547913017`*^9, 3.913642559721304*^9}, {3.915199510854109*^9, 
  3.915199520076392*^9}},ExpressionUUID->"4879dda0-1c33-4997-9dfa-\
7539b455fd47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k1Eqn0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "/.", "subs"}], "/.", 
       RowBox[{"U", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"\[Omega]", "\[Rule]", 
       RowBox[{"V", " ", "k"}]}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"d", "+", "3"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"k", "\[Rule]", "0"}]}], "&"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914307278831297*^9, 3.914307283453911*^9}, {
   3.914307352634758*^9, 3.914307412375539*^9}, {3.914307541611024*^9, 
   3.914307577323327*^9}, {3.914309013978037*^9, 3.914309015787837*^9}, {
   3.914309540620991*^9, 3.9143095431220512`*^9}, {3.914311205654307*^9, 
   3.914311219683419*^9}, 3.915199401602799*^9, {3.915520341907755*^9, 
   3.915520342045689*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fecaae02-35e9-44aa-8562-fe9ecc6df10d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"h\[Rho]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"Inverse", "[", "\[Chi]\[Pi]\[Pi]", "]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]], "/.", "subs"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vs", "=", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       FractionBox[
        SuperscriptBox["s0", "2"], "h\[Rho]"], 
       FractionBox[
        RowBox[{" ", "\[Chi]qq", " "}], 
        RowBox[{
         RowBox[{"\[Chi]qq", " ", "\[Chi]ss"}], "-", 
         SuperscriptBox["\[Chi]sq", "2"], " "}]]}]], "/.", "subs"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k1Eqn0", "/.", 
     RowBox[{"V", "->", "vs"}]}], "/.", "subs"}], "/.", 
   RowBox[{"U", "\[Rule]", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.91345637917829*^9, 3.913456391923621*^9}, {
   3.913456926549259*^9, 3.913456930157049*^9}, {3.913541524197811*^9, 
   3.913541526369793*^9}, {3.913609371903004*^9, 3.9136093757760143`*^9}, {
   3.913621530787169*^9, 3.91362155463231*^9}, 3.913621666288105*^9, 
   3.913621734956575*^9, {3.913642395961887*^9, 3.913642410620895*^9}, 
   3.913642446416264*^9, {3.9137519188942223`*^9, 3.9137519288468122`*^9}, {
   3.913752038232156*^9, 3.913752063753652*^9}, {3.913752113690342*^9, 
   3.913752186356267*^9}, {3.913784328175722*^9, 3.913784342899852*^9}, {
   3.9137851167828627`*^9, 3.9137851202284927`*^9}, {3.913791613773179*^9, 
   3.9137916204198627`*^9}, {3.9138888172628603`*^9, 3.913888857913184*^9}, {
   3.913888911816869*^9, 3.913888913967502*^9}, {3.913889400401457*^9, 
   3.913889402270544*^9}, {3.913889480300002*^9, 3.913889489877819*^9}, {
   3.913889575802011*^9, 3.913889577648717*^9}, {3.913890476648999*^9, 
   3.91389048430013*^9}, 3.9138905498917093`*^9, {3.913890584454467*^9, 
   3.913890598519193*^9}, {3.913899290988553*^9, 3.913899292334368*^9}, 
   3.914053538521696*^9, 3.914053591209776*^9, 3.914054476070252*^9, {
   3.914054669900496*^9, 3.914054699084384*^9}, {3.9143075107616453`*^9, 
   3.914307522191733*^9}, 3.914311253979246*^9, {3.914313721892535*^9, 
   3.9143137293237753`*^9}, {3.9151862137778683`*^9, 3.915186220562658*^9}, {
   3.915199426282693*^9, 3.9151994264520884`*^9}, 3.915201307166453*^9, {
   3.915520295903378*^9, 3.9155202996259937`*^9}, {3.915520350245811*^9, 
   3.9155203503206263`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6849c3de-7274-460d-b165-0d8467686c7a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.915199426946986*^9, 3.91520025079935*^9, 3.9152002891306973`*^9, 
   3.915201346066505*^9, 3.9152592449043207`*^9, {3.915520290684855*^9, 
   3.915520300045443*^9}, {3.915520346218237*^9, 3.91552035112952*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"d33f8b55-338f-4655-9c20-a9df502d4fb1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"k1SubEqn0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "/.", "subs"}], "/.", 
       RowBox[{"U", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"\[Omega]", "\[Rule]", 
       RowBox[{
        RowBox[{"V", " ", "k"}], "-", 
        RowBox[{
         FractionBox["\[ImaginaryI]", "2"], "\[CapitalGamma]", " ", 
         SuperscriptBox["k", "2"]}]}]}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"d", "+", "4"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"k", "\[Rule]", "0"}]}], "&"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914307586621327*^9, 3.914307594759252*^9}, {
   3.9143076329968243`*^9, 3.914307687193247*^9}, 3.914307720910722*^9, {
   3.914308991773587*^9, 3.914308992400358*^9}, 3.915199438854797*^9, {
   3.915520392753049*^9, 3.915520400481059*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"a3151c05-2251-44a6-92c6-0f2f2b5b8b64"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]val", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"k1SubEqn0", "//", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"#", "\[Equal]", "0"}], ",", "\[CapitalGamma]"}], "]"}], 
        "&"}]}], "//", "Simplify"}], "//", 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "/.", 
       RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "&"}]}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]val", "-", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Zeta]", "+", 
          RowBox[{"2", 
           FractionBox[
            RowBox[{"d", "-", "1"}], "d"], "\[Eta]"}]}], "h\[Rho]"], "-", 
        FractionBox[
         RowBox[{"\[Chi]qq", " ", "\[Kappa]"}], 
         RowBox[{
          RowBox[{"T0", " ", 
           SuperscriptBox["\[Chi]sq", "2"]}], "-", 
          RowBox[{"T0", " ", "\[Chi]qq", " ", "\[Chi]ss"}]}]], "+", 
        FractionBox[
         RowBox[{"i\[Sigma]\[Phi]", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b\[Gamma]\[Tau]", "-", "q0"}], ")"}], "2"], "-", 
            SuperscriptBox["\[Gamma]\[Tau]", "2"]}], ")"}]}], "h\[Rho]"]}], 
       ")"}]}], "/.", 
     RowBox[{"V", "\[Rule]", "vs"}]}], "/.", "subs"}], "/.", 
   RowBox[{"U", "\[Rule]", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.914307778538738*^9, 3.914307809055355*^9}, {
   3.9151994648144608`*^9, 3.9151994746253557`*^9}, {3.915520317343954*^9, 
   3.915520319531022*^9}, 3.915520407314966*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"a56ae9fb-0eeb-40ed-9c3e-21bf4d4d82e6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.915199466167701*^9, 3.915199478647712*^9}, 
   3.915259248227067*^9, {3.915520314443738*^9, 3.9155203199299707`*^9}, 
   3.915520408473166*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"d4a12401-2c74-492f-afa7-080014fcb5ea"]
}, Open  ]],

Cell[TextData[{
 "(d-1) of them shear modes scaling as \[Omega] ~ i",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["k", "2"], TraditionalForm]],ExpressionUUID->
  "595b0075-07df-4adc-9a66-4064e80951f1"],
 " and 2 are magnon modes scaling as \[Omega] ~ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["k", "2"], TraditionalForm]],ExpressionUUID->
  "04271867-e889-4ac7-ab5a-db78c59e6163"]
}], "Text",
 CellChangeTimes->{{3.913642124856352*^9, 3.913642126905857*^9}, {
  3.9136425547913017`*^9, 3.913642559721304*^9}, {3.915199510854109*^9, 
  3.915199545228806*^9}, {3.915199577859655*^9, 
  3.915199602819861*^9}},ExpressionUUID->"d6604c12-c67c-4b1f-a5ba-\
440c6d7e41d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k2Eqn0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "/.", "subs"}], "/.", 
       RowBox[{"U", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"\[Omega]", "\[Rule]", 
       RowBox[{"Vm", " ", 
        SuperscriptBox["k", "2"]}]}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{
            RowBox[{"2", "d"}], "+", "4"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"k", "\[Rule]", "0"}]}], "&"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.914308906865957*^9, 3.91430893759999*^9}, {
   3.914308980578548*^9, 3.914309000167404*^9}, {3.914309046412684*^9, 
   3.914309078078809*^9}, 3.914309118906033*^9, {3.91430928601752*^9, 
   3.914309316619843*^9}, 3.914309574043625*^9, {3.914309606643277*^9, 
   3.914309623973609*^9}, {3.914309672528767*^9, 3.914309684573913*^9}, {
   3.91430978512766*^9, 3.914309818184634*^9}, {3.914309872084879*^9, 
   3.914309882322995*^9}, {3.91431001548942*^9, 3.914310027637249*^9}, {
   3.914310139126357*^9, 3.914310148959349*^9}, {3.9143101880227213`*^9, 
   3.914310200272065*^9}, {3.914312912228081*^9, 3.914312919253683*^9}, {
   3.914312991704461*^9, 3.9143129930614033`*^9}, 3.914313341645234*^9, 
   3.915199608314193*^9, {3.9155204141313467`*^9, 3.9155204156251907`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"efb52aeb-5bbe-42ee-b2ad-b870571eaa73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k2Eqn0", "/.", 
     RowBox[{"Vm", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], 
       FractionBox[
        RowBox[{"\[Eta]", "+", 
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "\[Eta]\[Tau]d"}], "+", 
            RowBox[{"\[Eta]d", " ", "\[CapitalOmega]"}]}], ")"}]}]}], 
        RowBox[{"\[Chi]\[Pi]\[Pi]", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]]}]}]}], "/.", 
    "subs"}], "/.", 
   RowBox[{"U", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.914312995143901*^9, 3.914313206374372*^9}, {
  3.914313346787506*^9, 3.914313347922453*^9}, {3.914313524340185*^9, 
  3.914313528295224*^9}, {3.914582704568636*^9, 3.914582705207237*^9}, {
  3.915186321894205*^9, 3.915186336005629*^9}, {3.9151996328626413`*^9, 
  3.915199658675151*^9}, {3.91552032625981*^9, 3.9155203285282087`*^9}, {
  3.915520422874796*^9, 3.9155204270310507`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"6b70747d-84f3-4ceb-bfcb-7d33cb03a23f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.914313003337408*^9, 3.914313170977563*^9}, 
   3.914313206811988*^9, 3.914313348387781*^9, {3.914313511633526*^9, 
   3.914313528920842*^9}, 3.914582499952922*^9, 3.91458270608001*^9, 
   3.9151862865131617`*^9, {3.915186322655065*^9, 3.915186336801405*^9}, {
   3.915199631129916*^9, 3.915199659670683*^9}, 3.915259253243836*^9, {
   3.915520324481102*^9, 3.9155203289387903`*^9}, {3.915520423234292*^9, 
   3.915520427429784*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"44fd4c7d-73fc-4c58-9ab2-fc124b02abbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k2Eqn0", "/.", 
   RowBox[{"Vm", "\[Rule]", 
    SqrtBox[
     FractionBox[
      RowBox[{"Bd", "+", 
       RowBox[{"2", 
        FractionBox[
         RowBox[{"d", "-", "1"}], "d"], "Gd"}]}], "\[Chi]qq"]]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.914312938893611*^9, 3.914312973795377*^9}, 
   3.914313345581841*^9, {3.914313506997269*^9, 3.914313509499725*^9}, {
   3.914582442315345*^9, 3.914582445826257*^9}, {3.915186280357631*^9, 
   3.915186282707444*^9}, {3.915520429883156*^9, 3.9155204360976686`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"6f843442-12b0-485c-b166-5083f03a825d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.914312971596381*^9, 3.914312974120365*^9}, 
   3.91431335225391*^9, {3.914313508238735*^9, 3.914313510036522*^9}, 
   3.914582397699972*^9, {3.914582443302969*^9, 3.9145824466511383`*^9}, {
   3.915186278270658*^9, 3.915186283271227*^9}, 3.915199617374605*^9, 
   3.915259254263191*^9, 3.915520331584013*^9, {3.91552043192728*^9, 
   3.91552043654031*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"a7645ec5-07f5-41e3-b1c7-bcd283732621"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nonzero fluid velocity and dynamical instability", "Subsection",
 CellChangeTimes->{{3.914052266243741*^9, 3.9140522738719997`*^9}, {
  3.9151996988279667`*^9, 3.915199723597945*^9}, {3.915201028242001*^9, 
  3.9152010290221577`*^9}},ExpressionUUID->"6d281368-7118-4fe5-b700-\
5cf9de93a87e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"simpleTransport", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Zeta]", "->", "0"}], ",", 
       RowBox[{"\[Kappa]", "->", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[Gamma]\[Epsilon]", "->", "0"}], ",", 
       RowBox[{"\[Sigma]\[Epsilon]", "->", "0"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"\[Gamma]\[Tau]", "->", "0"}], ",", 
       RowBox[{"b\[Gamma]\[Tau]", "->", "0"}], ",", 
       RowBox[{"\[Sigma]\[Epsilon]\[Tau]", "->", "0"}], ",", 
       RowBox[{"b\[Sigma]\[Epsilon]\[Tau]", "->", "0"}], ",", 
       RowBox[{"\[Gamma]\[Epsilon]\[Tau]", "->", "0"}], ",", 
       RowBox[{"b\[Gamma]\[Epsilon]\[Tau]", "->", "0"}], ",", 
       RowBox[{"\[Sigma]\[Phi]\[Epsilon]", "->", "0"}], ",", 
       RowBox[{"b\[Sigma]\[Phi]\[Epsilon]", "->", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Gamma]d", "->", "0"}], ",", 
       RowBox[{"b\[Gamma]d", "->", "0"}], ",", 
       RowBox[{"\[Eta]d", "->", "0"}], ",", 
       RowBox[{"\[Zeta]d", "->", "0"}], ",", 
       RowBox[{"\[Sigma]\[Epsilon]d", "->", "0"}], ",", 
       RowBox[{"b\[Sigma]\[Epsilon]d", "->", "0"}], ",", 
       RowBox[{"\[Gamma]\[Epsilon]d", "->", "0"}], ",", 
       RowBox[{"b\[Gamma]\[Epsilon]d", "->", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Zeta]\[Tau]d", "->", "0"}], ",", 
       RowBox[{"b\[Zeta]\[Tau]d", "->", "0"}], ",", 
       RowBox[{"\[Eta]\[Tau]d", "->", "0"}], ",", 
       RowBox[{"b\[Eta]\[Tau]d", "->", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[Eta]\[Epsilon]1", "->", "0"}], ",", 
       RowBox[{"b\[Eta]\[Epsilon]1", "->", "0"}], ",", 
       RowBox[{"\[Zeta]\[Epsilon]1", "->", "0"}], ",", 
       RowBox[{"b\[Zeta]\[Epsilon]1", "->", "0"}], ",", 
       RowBox[{"\[Gamma]\[Epsilon]1", "->", "0"}], ",", 
       RowBox[{"b\[Gamma]\[Epsilon]1", "->", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Kappa]2perp", "->", "0"}], ",", 
       RowBox[{"\[Kappa]2parr", "->", "0"}], ",", 
       RowBox[{"\[Eta]2", "->", "0"}], ",", 
       RowBox[{"\[Zeta]2", "->", "0"}], ",", 
       RowBox[{"b\[Zeta]2", "->", "0"}], ",", 
       RowBox[{"\[Gamma]\[Tau]2", "->", "0"}], ",", 
       RowBox[{"b\[Gamma]\[Tau]2", "->", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[Zeta]\[Epsilon]3", "->", "0"}], ",", 
       RowBox[{"b\[Zeta]\[Epsilon]3", "->", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[Zeta]4", "->", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]2", "->", "0"}], ",", 
       RowBox[{"\[Lambda]3", "->", "0"}], ",", 
       RowBox[{"\[Lambda]4", "->", "0"}], ",", 
       RowBox[{"\[Rho]d", "->", "0"}], ",", 
       RowBox[{"Md", "->", "0"}], ",", 
       RowBox[{"\[Chi]n", "->", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"\[Chi]sq", "->", "0"}], ",", 
       RowBox[{"\[Chi]q\[Rho]", "->", "0"}], ",", 
       RowBox[{"\[Chi]s\[Rho]", "->", "0"}], ",", 
       RowBox[{"\[Chi]\[Rho]\[Rho]", "->", "0"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"sd0", "->", "0"}], ",", 
       RowBox[{"qd0", "->", "0"}], ",", 
       RowBox[{"\[Chi]dss", "->", "0"}], ",", 
       RowBox[{"\[Chi]dsq", "->", "0"}], ",", 
       RowBox[{"\[Chi]dqq", "->", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"q0", "->", "0"}], ",", 
       RowBox[{"\[Mu]0", "->", "0"}]}], "\[IndentingNewLine]", "}"}], "//", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"#", ",", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]0", "[", "ii", "]"}], "->", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Xi]0", "[", 
              RowBox[{"ii", ",", "jj"}], "]"}], "->", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", "jj"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], "&"}]}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]MatSimple", "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]Matfs", "/.", "simpleTransport"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9151997743568087`*^9, 3.915200147423502*^9}, {
   3.91520033696156*^9, 3.91520038950716*^9}, {3.915200429770942*^9, 
   3.91520051891073*^9}, 3.915200673394806*^9, {3.9152713630803843`*^9, 
   3.915271376668401*^9}, {3.9155205431682262`*^9, 3.915520604636373*^9}, {
   3.915520640023613*^9, 3.915520673528591*^9}, {3.915520728584754*^9, 
   3.915520802779181*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"4f3d045e-62f0-4ae1-a2d1-4305257b8265"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "s0", " ", 
          RowBox[{"u0", "[", "1", "]"}]}], "+", 
         RowBox[{"T0", " ", "\[Chi]ss", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Omega]"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"u0", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "s0"}], "-", 
         FractionBox[
          RowBox[{"k", " ", "\[Eta]", " ", 
           RowBox[{"u0", "[", "1", "]"}]}], "T0"]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["k", "2"], " ", "\[Eta]", " ", 
         RowBox[{"u0", "[", "2", "]"}]}], "T0"]}], "0", "0"},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "s0", " ", "T0"}], "-", 
         RowBox[{"\[Rho]0", " ", "\[Omega]", " ", 
          RowBox[{"u0", "[", "1", "]"}]}], "+", 
         RowBox[{"k", " ", "\[Rho]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"u0", "[", "1", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"u0", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "2"], " ", "\[Eta]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Rho]0", " ", "\[Omega]"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "k", " ", "\[Rho]0", " ", 
        RowBox[{"u0", "[", "1", "]"}]}]}], 
      RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Rho]0", " ", 
       RowBox[{"u0", "[", "2", "]"}]}], "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Rho]0", " ", 
       RowBox[{"(", 
        RowBox[{"\[Omega]", "-", 
         RowBox[{"2", " ", "k", " ", 
          RowBox[{"u0", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{"u0", "[", "2", "]"}]}], 
      RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Rho]0", " ", 
       RowBox[{"u0", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "2"], " ", "\[Eta]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Rho]0", " ", "\[Omega]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Rho]0", " ", 
        RowBox[{"u0", "[", "1", "]"}]}]}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Chi]qq", " ", "\[Omega]"}], 
      RowBox[{
       FractionBox["1", "i\[Sigma]\[Phi]"], "+", 
       RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Chi]qq", " ", 
        RowBox[{"u0", "[", "1", "]"}]}]}]},
     {"0", "0", "0", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"fs", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Bd", "+", "Gd"}], ")"}], " ", 
          SuperscriptBox["k", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "fs"}], " ", 
        SuperscriptBox["k", "2"]}], "-", 
       RowBox[{"Bd", " ", 
        SuperscriptBox["k", "4"]}], "-", 
       RowBox[{"Gd", " ", 
        SuperscriptBox["k", "4"]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "i\[Sigma]\[Phi]"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.915200486581718*^9, 3.9152005089696074`*^9}, 
   3.915200551329792*^9, 3.915200714530484*^9, {3.91527135857124*^9, 
   3.91527137722895*^9}, {3.915520545838179*^9, 3.9155206050825357`*^9}, 
   3.915520647185523*^9, 3.915520677582673*^9, {3.9155207590059547`*^9, 
   3.915520803103121*^9}},
 CellLabel->
  "Out[82]//MatrixForm=",ExpressionUUID->"31d3b1b7-096a-4b36-b925-\
37b5f5639975"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]MatSimple", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "+", "2"}], ";;", 
          RowBox[{"d", "+", "3"}]}], ",", 
         RowBox[{
          RowBox[{"d", "+", "2"}], ";;", 
          RowBox[{"d", "+", "3"}]}]}], "\[RightDoubleBracket]"}], "//", 
       "Det"}], "//", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "==", "0"}], ",", "\[Omega]"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"\[Omega]", "/.", "#"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"k", ">", "0"}], "&&", 
       RowBox[{"i\[Sigma]\[Phi]", ">", "0"}], "&&", 
       RowBox[{"\[Chi]qq", ">", "0"}]}]}], "]"}], "&"}]}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]MatSimple", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "+", "2"}], ";;", 
           RowBox[{"d", "+", "3"}]}], ",", 
          RowBox[{
           RowBox[{"d", "+", "2"}], ";;", 
           RowBox[{"d", "+", "3"}]}]}], "\[RightDoubleBracket]"}], "/.", 
        RowBox[{"fs", "->", "0"}]}], "//", "Det"}], "//", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "==", "0"}], ",", "\[Omega]"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"\[Omega]", "/.", "#"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "4"]}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"k", ">", "0"}], "&&", 
       RowBox[{"i\[Sigma]\[Phi]", ">", "0"}], "&&", 
       RowBox[{"\[Chi]qq", ">", "0"}]}]}], "]"}], "&"}]}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9152007260410624`*^9, 3.915200878978385*^9}, {
  3.915520810701277*^9, 3.915520853469694*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"4136c407-864d-4e69-82cb-d6037b216971"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"fs", " ", "k"}], 
          SqrtBox[
           RowBox[{"fs", " ", "\[Chi]qq"}]]], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "i\[Sigma]\[Phi]",
           " ", 
          RowBox[{"(", 
           RowBox[{"fs", "-", 
            RowBox[{
             SqrtBox[
              RowBox[{"fs", " ", "\[Chi]qq"}]], " ", 
             RowBox[{"u0", "[", "1", "]"}]}]}], ")"}], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "3"],
          SeriesData[$CellContext`k, 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {$CellContext`fs ($CellContext`fs $CellContext`\[Chi]qq)^
           Rational[-1, 2], Complex[0, 
            
            Rational[-1, 
             2]] $CellContext`i\[Sigma]\[Phi] ($CellContext`fs - \
($CellContext`fs $CellContext`\[Chi]qq)^Rational[1, 2] $CellContext`u0[1])}, 
         1, 3, 1],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"fs", " ", "k"}], 
           SqrtBox[
            RowBox[{"fs", " ", "\[Chi]qq"}]]]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "i\[Sigma]\[Phi]",
           " ", 
          RowBox[{"(", 
           RowBox[{"fs", "+", 
            RowBox[{
             SqrtBox[
              RowBox[{"fs", " ", "\[Chi]qq"}]], " ", 
             RowBox[{"u0", "[", "1", "]"}]}]}], ")"}], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "3"],
          SeriesData[$CellContext`k, 0, {}, 1, 3, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {(-$CellContext`fs) ($CellContext`fs $CellContext`\[Chi]qq)^
           Rational[-1, 2], Complex[0, 
            
            Rational[-1, 
             2]] $CellContext`i\[Sigma]\[Phi] ($CellContext`fs + \
($CellContext`fs $CellContext`\[Chi]qq)^Rational[1, 2] $CellContext`u0[1])}, 
         1, 3, 1],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.915200626511184*^9, {3.91520074783467*^9, 3.915200879312119*^9}, 
   3.915291906028254*^9, {3.915520833239554*^9, 3.915520853811819*^9}},
 CellLabel->
  "Out[87]//MatrixForm=",ExpressionUUID->"f131aa42-7ce3-481c-9dd5-\
ff56fff82308"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{"Bd", "+", "Gd"}], "\[Chi]qq"]], " ", 
           SuperscriptBox["k", "2"]}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "i\[Sigma]\[Phi]",
           " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Bd", "+", "Gd"}], ")"}], " ", "\[Chi]qq"}]], " ", 
          RowBox[{"u0", "[", "1", "]"}], " ", 
          SuperscriptBox["k", "3"]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "4"],
          SeriesData[$CellContext`k, 0, {}, 2, 4, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {-(($CellContext`Bd + $CellContext`Gd)/$CellContext`\[Chi]qq)^
           Rational[1, 2], Complex[0, 
            
            Rational[-1, 
             2]] $CellContext`i\[Sigma]\[Phi] (($CellContext`Bd + \
$CellContext`Gd) $CellContext`\[Chi]qq)^Rational[1, 2] $CellContext`u0[1]}, 2,
          4, 1],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{"Bd", "+", "Gd"}], "\[Chi]qq"]], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "i\[Sigma]\[Phi]",
           " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Bd", "+", "Gd"}], ")"}], " ", "\[Chi]qq"}]], " ", 
          RowBox[{"u0", "[", "1", "]"}], " ", 
          SuperscriptBox["k", "3"]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "4"],
          SeriesData[$CellContext`k, 0, {}, 2, 4, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {(($CellContext`Bd + $CellContext`Gd)/$CellContext`\[Chi]qq)^
          Rational[1, 2], Complex[0, 
            Rational[
            1, 2]] $CellContext`i\[Sigma]\[Phi] (($CellContext`Bd + \
$CellContext`Gd) $CellContext`\[Chi]qq)^Rational[1, 2] $CellContext`u0[1]}, 2,
          4, 1],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.915200626511184*^9, {3.91520074783467*^9, 3.915200879312119*^9}, 
   3.915291906028254*^9, {3.915520833239554*^9, 3.915520854625383*^9}},
 CellLabel->
  "Out[88]//MatrixForm=",ExpressionUUID->"61383fa0-1421-4fb8-97c1-\
943362839493"]
}, Open  ]],

Cell["\<\
As we can see, one of these solutions have a positive imaginary part and thus \
signal a dynamical instability.\
\>", "Text",
 CellChangeTimes->{{3.915200892071829*^9, 3.915200935997925*^9}, {
  3.915520897749671*^9, 
  3.915520904979948*^9}},ExpressionUUID->"ffbdb0bc-eb57-4b66-84ab-\
d9994149f840"],

Cell["The instability goes away when we turn off the velocity", "Text",
 CellChangeTimes->{{3.9155209454200163`*^9, 
  3.915520954377342*^9}},ExpressionUUID->"fb0c1baa-9fca-40d4-b110-\
2bfe55ee30c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]MatSimple", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "+", "2"}], ";;", 
            RowBox[{"d", "+", "3"}]}], ",", 
           RowBox[{
            RowBox[{"d", "+", "2"}], ";;", 
            RowBox[{"d", "+", "3"}]}]}], "\[RightDoubleBracket]"}], "/.", 
         RowBox[{"fs", "->", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"u0", "[", "1", "]"}], "->", "0"}]}], "//", "Det"}], "//", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "==", "0"}], ",", "\[Omega]"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"\[Omega]", "/.", "#"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "k", "]"}], "5"]}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"k", ">", "0"}], "&&", 
       RowBox[{"i\[Sigma]\[Phi]", ">", "0"}], "&&", 
       RowBox[{"\[Chi]qq", ">", "0"}]}]}], "]"}], "&"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.91529191324399*^9, 3.915291923795639*^9}, {
  3.915292155965292*^9, 3.91529216026484*^9}, {3.915520980006522*^9, 
  3.9155209898780622`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"5d1e07b3-71b4-48ac-b81c-4f42ec7bef69"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{"Bd", "+", "Gd"}], "\[Chi]qq"]], " ", 
           SuperscriptBox["k", "2"]}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"Bd", "+", "Gd"}], ")"}], " ", "i\[Sigma]\[Phi]", " ", 
          SuperscriptBox["k", "4"]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "5"],
          SeriesData[$CellContext`k, 0, {}, 2, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {-(($CellContext`Bd + $CellContext`Gd)/$CellContext`\[Chi]qq)^
           Rational[1, 2], 0, Complex[0, 
            
            Rational[-1, 
             2]] ($CellContext`Bd + $CellContext`Gd) $CellContext`i\[Sigma]\
\[Phi]}, 2, 5, 1],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{"Bd", "+", "Gd"}], "\[Chi]qq"]], " ", 
          SuperscriptBox["k", "2"]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"Bd", "+", "Gd"}], ")"}], " ", "i\[Sigma]\[Phi]", " ", 
          SuperscriptBox["k", "4"]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "5"],
          SeriesData[$CellContext`k, 0, {}, 2, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {(($CellContext`Bd + $CellContext`Gd)/$CellContext`\[Chi]qq)^
          Rational[1, 2], 0, Complex[0, 
            
            Rational[-1, 
             2]] ($CellContext`Bd + $CellContext`Gd) $CellContext`i\[Sigma]\
\[Phi]}, 2, 5, 1],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.915291918021355*^9, 3.915291925237495*^9}, 
   3.915292171804514*^9, {3.9155209824627132`*^9, 3.915520991113254*^9}},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"2495c606-de29-48bf-8765-\
27a0a3e1a55c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Response Functions", "Section",
 CellChangeTimes->{{3.871535441545741*^9, 3.871535442842194*^9}, {
  3.887684074409757*^9, 3.887684076587893*^9}, {3.889845385293128*^9, 
  3.8898453880119953`*^9}},ExpressionUUID->"c639b5b7-86ce-49a7-b975-\
e4aafd89908c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<data-2d-u1u2X100X2.m\>\""}], ";"}]}], "Input",
 CellChangeTimes->{
  3.914219351916218*^9, 3.914263118982467*^9, 3.914263764935089*^9, {
   3.914264220928147*^9, 3.914264221070035*^9}, 3.91429883207935*^9, 
   3.914299321673826*^9, 3.914299524640197*^9, 3.914321541915431*^9, 
   3.914322250092935*^9, {3.914395929432482*^9, 3.914395930279977*^9}, 
   3.914558187998797*^9, {3.914569253477975*^9, 3.914569272922351*^9}, {
   3.915009908909206*^9, 3.915009909404977*^9}, 3.915201103332637*^9, 
   3.9155210142442837`*^9, {3.915538180751505*^9, 
   3.915538191118814*^9}},ExpressionUUID->"1ebd51cd-4c16-444d-b677-\
cc0582cc6f18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subs", "=", 
   RowBox[{
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"u0", "[", "1", "]"}], "->", "0"}], ",", 
        RowBox[{
         RowBox[{"u0", "[", "2", "]"}], "->", "0"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]0", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", "d"], 
         RowBox[{"(", 
          RowBox[{"\[Xi]0", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "1"}], ")"}], "\[CapitalOmega]"}]}], ")"}]}]}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]0", "[", 
          RowBox[{"ii", ",", "ii"}], "]"}], "->", 
         RowBox[{
          FractionBox["1", "d"], 
          RowBox[{"(", 
           RowBox[{"\[Xi]0", "+", "\[CapitalOmega]"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "2", ",", "d"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Xi]0", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "->", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", 
            RowBox[{"jj", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Phi]0", "[", "ii", "]"}], "->", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "//", "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914322484437359*^9, 3.914322485657843*^9}, {
   3.9143225653947077`*^9, 3.91432257686954*^9}, {3.914587629734146*^9, 
   3.914587640632818*^9}, {3.91458768154878*^9, 3.914587728675602*^9}, {
   3.915023367228199*^9, 3.915023379566216*^9}, {3.9150235720975857`*^9, 
   3.915023577592041*^9}, 3.91520109439167*^9, {3.915201227610111*^9, 
   3.915201230997733*^9}, {3.9155214201959753`*^9, 3.915521420562675*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"11e22f28-9d42-4658-986c-a9e1e69c6371"],

Cell[CellGroupData[{

Cell["Preparation", "Subsection",
 CellChangeTimes->{{3.914395964826145*^9, 
  3.914395966077777*^9}},ExpressionUUID->"9cc117a3-9196-4fe9-80c9-\
3bac17dba6e8"],

Cell["\<\
For simplicity, we will only look at correlation functions at zero fluid \
velocity. The nonzero fluid velocity states are, in any case, unstable.\
\>", "Text",
 CellChangeTimes->{{3.914299027531646*^9, 3.914299047383626*^9}, {
   3.914299088341198*^9, 3.914299185987129*^9}, 3.914299250640064*^9, {
   3.9155210545957813`*^9, 
   3.9155210918229227`*^9}},ExpressionUUID->"259a16af-1aff-41bb-b197-\
942ac22e036b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Proj0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"ii", ",", "jj"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Proj1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"ii", ",", "jj"}], "]"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"kk", ",", "ll"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Proj2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"ii", ",", "kk"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"jj", ",", "ll"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"jj", ",", "kk"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"ii", ",", "ll"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"2", "/", "d"}], " ", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"ii", ",", "jj"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"kk", ",", "ll"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914300839785921*^9, 3.914300992805249*^9}, 
   3.914301036089745*^9, {3.9143010667350492`*^9, 3.914301160273458*^9}, {
   3.9143011937214947`*^9, 3.914301453165489*^9}, {3.914301554442725*^9, 
   3.9143016398653507`*^9}, {3.914301714727259*^9, 3.914301796184123*^9}, {
   3.91430192321602*^9, 3.91430192752458*^9}, {3.914301964655995*^9, 
   3.914301977719907*^9}, {3.914302062996643*^9, 3.914302092948447*^9}, 
   3.915201136445047*^9, 3.915201380414978*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"7f0e59e6-2656-43c8-bed6-977d3d205615"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]\[Pi]\[Pi]", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "wave"], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]u", "[", "ii", "]"}]], 
          RowBox[{"t\[Pi]", "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"back", "\[Rule]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}], "//", "Normal"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.914033921766505*^9, 3.914034112193219*^9}, 
   3.9140346268814*^9, {3.914034663513627*^9, 3.914034673376678*^9}, {
   3.914034710838977*^9, 3.914034716285322*^9}, {3.914053745200054*^9, 
   3.914053752012253*^9}, {3.914061927534052*^9, 3.914062043649151*^9}, {
   3.9140620768194327`*^9, 3.914062137471376*^9}, {3.9143112379261293`*^9, 
   3.914311249581899*^9}, {3.915199198382944*^9, 3.915199208425451*^9}, {
   3.915521027862072*^9, 3.9155210279836397`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"46b836c0-714f-415c-be4d-237ce2cfb3e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pEOS", "[", 
   RowBox[{"TT_", ",", "\[Mu]\[Mu]_"}], "]"}], ":=", 
  RowBox[{"p", "[", 
   RowBox[{"TT", ",", "\[Mu]\[Mu]", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sEOS", "[", 
   RowBox[{"TT_", ",", "\[Mu]\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["pEOS", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qEOS", "[", 
   RowBox[{"TT_", ",", "\[Mu]\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["pEOS", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]EOS", "[", 
   RowBox[{"TT_", ",", "\[Mu]\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TT", " ", 
    RowBox[{"sEOS", "[", 
     RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}]}], "+", 
   RowBox[{"\[Mu]\[Mu]", " ", 
    RowBox[{"qEOS", "[", 
     RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}]}], "-", 
   RowBox[{"pEOS", "[", 
    RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.915010626886525*^9, 3.915010657465671*^9}, {
  3.915010986948779*^9, 3.915011087124904*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6ec8993c-8cdb-49c7-8483-5924288c54dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]\[Epsilon]qMat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "XX"], 
      RowBox[{"YY", "[", 
       RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"YY", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]EOS", ",", "qEOS"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"XX", ",", 
       RowBox[{"{", 
        RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", "\[ScriptCapitalG]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "XX"], "\[ScriptCapitalG]"}], ",", 
         RowBox[{"{", 
          RowBox[{"XX", ",", 
           RowBox[{"{", 
            RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "}"}]}], "}"}]}], "]"}], ".", 
       RowBox[{"Inverse", "[", "\[Chi]\[Epsilon]qMat", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"TT", "->", "T"}], ",", 
        RowBox[{"\[Mu]\[Mu]", "->", "\[Mu]"}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"#", "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "&"}]}], "//", "Normal"}], "//",
    "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.915011124851867*^9, 3.915011343223747*^9}, {
  3.915011493455374*^9, 3.915011539609878*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1af098fc-813f-4b5c-a906-813d19316a9a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Upsilon]u", "=", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{
        FractionBox["q0", "\[Rho]0"], 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", 
          RowBox[{"pEOS", "[", 
           RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"T0", " ", "s0"}], "+", 
          RowBox[{"\[Mu]0", " ", "q0"}]}], "\[Rho]0"], 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", 
          RowBox[{"pEOS", "[", 
           RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]], "/.", 
     "subs"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Upsilon]d", "=", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{
        FractionBox["qd0", "\[Rho]0"], 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", 
          RowBox[{"pd", "[", 
           RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"T0", " ", "sd0"}], "+", 
          RowBox[{"\[Mu]0", " ", "qd0"}]}], "\[Rho]0"], 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", 
          RowBox[{"pd", "[", 
           RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]], "/.", 
     "subs"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Upsilon]ud", "=", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{
        FractionBox["q0", "\[Rho]0"], 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", 
          RowBox[{"pd", "[", 
           RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"T0", " ", "s0"}], "+", 
          RowBox[{"\[Mu]0", " ", "q0"}]}], "\[Rho]0"], 
        RowBox[{
         RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", 
          RowBox[{"pd", "[", 
           RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]], "/.", 
     "subs"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Upsilon]ud", "==", 
    SqrtBox[
     RowBox[{
      RowBox[{
       FractionBox["qd0", "\[Rho]0"], 
       RowBox[{
        RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", 
         RowBox[{"pEOS", "[", 
          RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], 
        "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"T0", " ", "sd0"}], "+", 
         RowBox[{"\[Mu]0", " ", "qd0"}]}], "\[Rho]0"], 
       RowBox[{
        RowBox[{"\[ScriptCapitalD]\[Epsilon]q", "[", 
         RowBox[{"pEOS", "[", 
          RowBox[{"TT", ",", "\[Mu]\[Mu]"}], "]"}], "]"}], 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]]}], "/.", 
   "subs"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.915010659376577*^9, 3.91501067047103*^9}, {
   3.915010745213913*^9, 3.915010754975518*^9}, 3.915010981768072*^9, {
   3.915011348609786*^9, 3.915011366696485*^9}, {3.915011541689517*^9, 
   3.91501174488707*^9}, {3.915011862684765*^9, 3.9150118733278437`*^9}, {
   3.915201248941732*^9, 3.91520125908578*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b5cedbb6-b0bb-40cb-b66b-db376768e2ca"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.915010751606847*^9, 3.915010755316559*^9}, 
   3.915010982166707*^9, {3.915011359009517*^9, 3.9150113669806013`*^9}, {
   3.915011529229783*^9, 3.915011615703643*^9}, {3.915011659863543*^9, 
   3.915011746268003*^9}, 3.915011874590637*^9, 3.915201185166993*^9, {
   3.915201243250215*^9, 3.915201259533636*^9}, 3.915521100709323*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"4e1320b8-365b-4e2b-a02a-bbd48bea09bd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Zero k correlators", "Subsection",
 CellChangeTimes->{{3.889843809150054*^9, 3.889843812168615*^9}, {
  3.890820358441019*^9, 
  3.8908203600622787`*^9}},ExpressionUUID->"d4d42a90-264b-4c6f-ba1a-\
60265962802d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllSources", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]n", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]v", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Delta]h", "[", 
           RowBox[{"ii", ",", "jj"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "jj"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}], "//", 
      "Flatten"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]A\[Xi]", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Delta]a\[Xi]", "[", 
           RowBox[{"ii", ",", "jj"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "jj"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}], "//", 
      "Flatten"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.914299897557748*^9, 3.914299956571447*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b6c03c2c-f859-4a11-b8b4-59b6a9d96eb4"],

Cell["At zero k, many correlators are trivial up to contact terms", "Text",
 CellChangeTimes->{{3.889844255349779*^9, 
  3.8898442891955557`*^9}},ExpressionUUID->"170cb9ff-333e-4855-84df-\
db9d90e1e326"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"wave", " ", "back"}], "/.", 
          RowBox[{"k", "\[Rule]", "0"}]}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "XX"], "\[Epsilon]tS0"}]}], "/.", 
       "subs"}], ",", 
      RowBox[{"{", 
       RowBox[{"XX", ",", "AllSources"}], "}"}]}], "]"}], "/.", "subs"}], "//",
    "Simplify"}], "//", "Normal"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"wave", " ", "back"}], "/.", 
          RowBox[{"k", "\[Rule]", "0"}]}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "XX"], "\[Pi]iS0"}]}], "/.", "subs"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"XX", ",", "AllSources"}], "}"}]}], "]"}], "/.", "subs"}], "//",
    "Simplify"}], "//", "Normal"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"wave", " ", "back"}], "/.", 
          RowBox[{"k", "\[Rule]", "0"}]}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "XX"], "JtS0"}]}], "/.", "subs"}], ",", 
      RowBox[{"{", 
       RowBox[{"XX", ",", "AllSources"}], "}"}]}], "]"}], "/.", "subs"}], "//",
    "Simplify"}], "//", "Normal"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"wave", " ", "back"}], "/.", 
          RowBox[{"k", "\[Rule]", "0"}]}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", "XX"], "JiS0"}]}], "/.", "subs"}], ",", 
      RowBox[{"{", 
       RowBox[{"XX", ",", "AllSources"}], "}"}]}], "]"}], "/.", "subs"}], "//",
    "Simplify"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.889845609928788*^9, 3.889845651329542*^9}, 
   3.913719066166238*^9, 3.913719163182822*^9, {3.913720542378389*^9, 
   3.913720570804259*^9}, {3.913727688062126*^9, 3.913727688198265*^9}, {
   3.914299625486557*^9, 3.9142996987458344`*^9}, {3.914299758312159*^9, 
   3.914299813587823*^9}, {3.914299853821398*^9, 3.914299930124623*^9}, {
   3.914299964847454*^9, 3.914300055619914*^9}, {3.91430013956478*^9, 
   3.914300155763124*^9}, {3.914321838401915*^9, 3.914321845649962*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"338b332f-2178-4943-a95c-272eb89a508e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{"q0", " ", 
    RowBox[{"\[Phi]0", "[", "1", "]"}]}], ",", 
   RowBox[{"q0", " ", 
    RowBox[{"\[Phi]0", "[", "2", "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "p0"}], "+", 
      RowBox[{"Gd", " ", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}], ",", "0", ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "p0"}], "+", 
      RowBox[{"Gd", " ", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}]}], ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.889845614965909*^9, 3.889845651713439*^9}, 
   3.889851954104034*^9, 3.889852599451*^9, 3.890277190477909*^9, 
   3.890801819525787*^9, 3.913718844158949*^9, {3.913720558137944*^9, 
   3.913720571238345*^9}, 3.913720634696824*^9, 3.913727690372891*^9, 
   3.91375163982428*^9, 3.913891578276247*^9, 3.913898543174176*^9, 
   3.913907688996833*^9, 3.913908472405925*^9, 3.913908787738482*^9, 
   3.913908860645152*^9, 3.914299588278619*^9, {3.914299627877501*^9, 
   3.914299637664508*^9}, {3.914299669858827*^9, 3.914299699524946*^9}, 
   3.914299775885468*^9, 3.914299814229165*^9, 3.91429989197525*^9, 
   3.914299930473788*^9, {3.91429996089387*^9, 3.914299988216044*^9}, {
   3.914300020409039*^9, 3.91430005631901*^9}, 3.914300156133205*^9, {
   3.914321817436713*^9, 3.91432184602754*^9}, 3.914322532804734*^9, 
   3.914587612767777*^9, 3.914587761045932*^9, 3.914593164029663*^9, 
   3.915009951081071*^9, 3.915023387362224*^9, 3.915201179563291*^9, 
   3.915201240349435*^9, 3.915521115980146*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"0b84e383-985a-4580-a090-3d549b392bc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q0", " ", 
      RowBox[{"\[Phi]0", "[", "1", "]"}]}], ",", 
     RowBox[{"q0", " ", 
      RowBox[{"\[Phi]0", "[", "2", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "p0"}], "+", 
      RowBox[{"s0", " ", "T0"}], "+", 
      RowBox[{"q0", " ", "\[Mu]0"}], "+", 
      FractionBox[
       RowBox[{"Gd", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], "2"]}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "p0"}], "+", 
      RowBox[{"s0", " ", "T0"}], "+", 
      RowBox[{"q0", " ", "\[Mu]0"}], "+", 
      FractionBox[
       RowBox[{"Gd", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889845614965909*^9, 3.889845651713439*^9}, 
   3.889851954104034*^9, 3.889852599451*^9, 3.890277190477909*^9, 
   3.890801819525787*^9, 3.913718844158949*^9, {3.913720558137944*^9, 
   3.913720571238345*^9}, 3.913720634696824*^9, 3.913727690372891*^9, 
   3.91375163982428*^9, 3.913891578276247*^9, 3.913898543174176*^9, 
   3.913907688996833*^9, 3.913908472405925*^9, 3.913908787738482*^9, 
   3.913908860645152*^9, 3.914299588278619*^9, {3.914299627877501*^9, 
   3.914299637664508*^9}, {3.914299669858827*^9, 3.914299699524946*^9}, 
   3.914299775885468*^9, 3.914299814229165*^9, 3.91429989197525*^9, 
   3.914299930473788*^9, {3.91429996089387*^9, 3.914299988216044*^9}, {
   3.914300020409039*^9, 3.91430005631901*^9}, 3.914300156133205*^9, {
   3.914321817436713*^9, 3.91432184602754*^9}, 3.914322532804734*^9, 
   3.914587612767777*^9, 3.914587761045932*^9, 3.914593164029663*^9, 
   3.915009951081071*^9, 3.915023387362224*^9, 3.915201179563291*^9, 
   3.915201240349435*^9, 3.9155211159983187`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"f7bbce75-8586-4f16-a20c-4ace9edb1ec5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.889845614965909*^9, 3.889845651713439*^9}, 
   3.889851954104034*^9, 3.889852599451*^9, 3.890277190477909*^9, 
   3.890801819525787*^9, 3.913718844158949*^9, {3.913720558137944*^9, 
   3.913720571238345*^9}, 3.913720634696824*^9, 3.913727690372891*^9, 
   3.91375163982428*^9, 3.913891578276247*^9, 3.913898543174176*^9, 
   3.913907688996833*^9, 3.913908472405925*^9, 3.913908787738482*^9, 
   3.913908860645152*^9, 3.914299588278619*^9, {3.914299627877501*^9, 
   3.914299637664508*^9}, {3.914299669858827*^9, 3.914299699524946*^9}, 
   3.914299775885468*^9, 3.914299814229165*^9, 3.91429989197525*^9, 
   3.914299930473788*^9, {3.91429996089387*^9, 3.914299988216044*^9}, {
   3.914300020409039*^9, 3.91430005631901*^9}, 3.914300156133205*^9, {
   3.914321817436713*^9, 3.91432184602754*^9}, 3.914322532804734*^9, 
   3.914587612767777*^9, 3.914587761045932*^9, 3.914593164029663*^9, 
   3.915009951081071*^9, 3.915023387362224*^9, 3.915201179563291*^9, 
   3.915201240349435*^9, 3.915521116002846*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"cb50127a-33d0-404a-807d-86e9abd1f3a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"pd0", "+", 
        RowBox[{"Gd", " ", "\[CapitalOmega]"}]}], ")"}]}], ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"pd0", "-", 
        RowBox[{"Gd", " ", "\[CapitalOmega]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "q0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889845614965909*^9, 3.889845651713439*^9}, 
   3.889851954104034*^9, 3.889852599451*^9, 3.890277190477909*^9, 
   3.890801819525787*^9, 3.913718844158949*^9, {3.913720558137944*^9, 
   3.913720571238345*^9}, 3.913720634696824*^9, 3.913727690372891*^9, 
   3.91375163982428*^9, 3.913891578276247*^9, 3.913898543174176*^9, 
   3.913907688996833*^9, 3.913908472405925*^9, 3.913908787738482*^9, 
   3.913908860645152*^9, 3.914299588278619*^9, {3.914299627877501*^9, 
   3.914299637664508*^9}, {3.914299669858827*^9, 3.914299699524946*^9}, 
   3.914299775885468*^9, 3.914299814229165*^9, 3.91429989197525*^9, 
   3.914299930473788*^9, {3.91429996089387*^9, 3.914299988216044*^9}, {
   3.914300020409039*^9, 3.91430005631901*^9}, 3.914300156133205*^9, {
   3.914321817436713*^9, 3.91432184602754*^9}, 3.914322532804734*^9, 
   3.914587612767777*^9, 3.914587761045932*^9, 3.914593164029663*^9, 
   3.915009951081071*^9, 3.915023387362224*^9, 3.915201179563291*^9, 
   3.915201240349435*^9, 3.9155211160186996`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"48ad02b1-e6f1-461c-aaaa-f61266539df5"]
}, Open  ]],

Cell["\<\
The only interesting correlators are the given in the following.
In some of these correlators, we have extracted out the pieces that depend on \
the anisotropic dipole superflow.\
\>", "Text",
 CellChangeTimes->{{3.889844320442816*^9, 3.8898443247815037`*^9}, {
  3.889845685758362*^9, 3.88984570382231*^9}, {3.889845886333729*^9, 
  3.889845941244021*^9}, {3.915521171161213*^9, 
  3.915521247193265*^9}},ExpressionUUID->"1f756ad2-5511-4e0f-8fa6-\
7f86b234d6a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]perp", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]\[Pi]\[Pi]", "\[LeftDoubleBracket]", 
      RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "/.", "subs"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]parr", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]\[Pi]\[Pi]", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "/.", "subs"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"d", "-", "1"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.915029410515533*^9, 3.915029411632077*^9}, {
  3.915029451296112*^9, 3.915029473057751*^9}, {3.915032036813198*^9, 
  3.915032056456809*^9}, {3.915201427006023*^9, 3.915201456405381*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"34beb653-ab16-4621-826f-13bd1dcb6e44"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0\[Epsilon]i\[Epsilon]i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "T0", " ", 
         "\[Kappa]"}], ")"}], " ", "Proj0"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "\[Rho]perp"], 
         SuperscriptBox["s0", "2"], " ", 
         SuperscriptBox["T0", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"Proj0", "-", 
         RowBox[{"V", "\[TensorProduct]", "V"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "\[Rho]parr"], 
         SuperscriptBox["s0", "2"], " ", 
         SuperscriptBox["T0", "2"]}], ")"}], " ", 
       RowBox[{"V", "\[TensorProduct]", "V"}]}]}], "/.", "subs"}], "/.", 
    "restAnsatz"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "back"], 
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{"\[Delta]n", "[", "kk", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"wave", "/.", 
               RowBox[{"k", "\[Rule]", "0"}]}]], 
             RowBox[{
             "\[Epsilon]iS0", "\[LeftDoubleBracket]", "ii", 
              "\[RightDoubleBracket]"}]}], "+", 
            RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ")"}]}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", "1", ",", "d"}], "}"}]}], "]"}], "-", 
     "G0\[Epsilon]i\[Epsilon]i"}], "/.", "subs"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.91372080384452*^9, 3.913720993237797*^9}, {
   3.9137516572611*^9, 3.913751681067798*^9}, {3.9138916136153193`*^9, 
   3.913891655090315*^9}, 3.91389168764005*^9, {3.913898600382654*^9, 
   3.913898606454768*^9}, 3.914300230409172*^9, {3.914300304599863*^9, 
   3.914300445021805*^9}, {3.914321903762367*^9, 3.91432190623559*^9}, {
   3.914321957385098*^9, 3.914321959204377*^9}, {3.914322078654652*^9, 
   3.914322080532797*^9}, 3.9143225496021214`*^9, {3.914324750845578*^9, 
   3.914324766628216*^9}, {3.914587771072678*^9, 3.914587797235481*^9}, 
   3.914593181401793*^9, {3.915010013509281*^9, 3.915010048533321*^9}, {
   3.915029308352667*^9, 3.915029422056294*^9}, {3.91503206155783*^9, 
   3.9150320665434847`*^9}, {3.915032113337459*^9, 3.9150321835475187`*^9}, {
   3.915032239922281*^9, 3.915032247292201*^9}, {3.915032293329729*^9, 
   3.915032322531242*^9}, {3.91503259645675*^9, 3.915032617640274*^9}, {
   3.915201477573913*^9, 3.915201477737174*^9}, {3.915201535194323*^9, 
   3.915201548077284*^9}, 3.9155211261889877`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"48724d2d-784f-4c68-840e-f6ee0c49f314"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.913720820756918*^9, 3.913720995774879*^9}, {
   3.913751643328162*^9, 3.913751681642835*^9}, {3.9138915925331297`*^9, 
   3.9138916559321218`*^9}, 3.913891688881658*^9, {3.913898550055685*^9, 
   3.913898562988186*^9}, {3.913898595200855*^9, 3.913898607431937*^9}, 
   3.91390769104944*^9, 3.913908472750504*^9, 3.9139087960821857`*^9, 
   3.913908863979972*^9, {3.9143002225451403`*^9, 3.91430023135544*^9}, {
   3.914300305847974*^9, 3.9143003432038*^9}, {3.914300392845512*^9, 
   3.914300445472154*^9}, 3.914321857850658*^9, {3.9143219022442837`*^9, 
   3.914321908121098*^9}, 3.914321959985661*^9, 3.914322081035269*^9, 
   3.914322167768498*^9, {3.91432253961038*^9, 3.914322581264373*^9}, 
   3.914323217227564*^9, {3.914324751815266*^9, 3.914324766987914*^9}, {
   3.914587768595524*^9, 3.9145877976796293`*^9}, {3.914593171066536*^9, 
   3.9145931823705883`*^9}, 3.915009954700809*^9, {3.915010014438898*^9, 
   3.915010024864431*^9}, 3.9150100570512037`*^9, 3.915011889332189*^9, 
   3.915020193847597*^9, 3.9150233959399433`*^9, 3.915029091642577*^9, {
   3.915029340678059*^9, 3.915029387113237*^9}, 3.915029422764935*^9, 
   3.915032067015937*^9, {3.915032115850988*^9, 3.915032184102205*^9}, {
   3.915032229615588*^9, 3.915032248040099*^9}, {3.915032298853283*^9, 
   3.915032323064782*^9}, {3.915032608122013*^9, 3.915032618282624*^9}, {
   3.915201460829929*^9, 3.91520147817651*^9}, {3.9152015359690027`*^9, 
   3.915201548766745*^9}, {3.9155211206384077`*^9, 3.915521127725588*^9}, 
   3.915521249910899*^9},
 CellLabel->
  "Out[46]//MatrixForm=",ExpressionUUID->"34a862c9-8fbf-4a91-89c8-\
c2336fbf3675"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0\[Tau]ij\[Tau]ij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"d", "-", "2"}], "d"]}], "p0"}], "+", 
        RowBox[{"\[Rho]0", " ", 
         SuperscriptBox["\[Upsilon]u", "2"]}], "+", 
        RowBox[{
         FractionBox["2", 
          SuperscriptBox["d", "2"]], " ", "Gd", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]", "-", 
           RowBox[{"i\[Sigma]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Gamma]\[Tau]", "2"], "-", 
              SuperscriptBox["b\[Gamma]\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
       ")"}], "Proj1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "d"]}], " ", "Gd", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], "+", "p0", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[Eta]"}]}], ")"}], 
      "Proj2"}]}], "/.", "subs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"wave", "/.", 
           RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["2", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"kk", ",", "ll"}], "]"}]]}], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]h", "[", 
             RowBox[{
              RowBox[{"Min", "[", 
               RowBox[{"kk", ",", "ll"}], "]"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
           RowBox[{"\[Tau]ijS0", "\[LeftDoubleBracket]", 
            RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
      "G0\[Tau]ij\[Tau]ij"}], "/.", "subs"}], "//", "Simplify"}], "//", 
   "Normal"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.889769611379826*^9, 3.889769697808456*^9}, {
   3.889769754722403*^9, 3.8897698756591177`*^9}, {3.889769917744918*^9, 
   3.889770056882309*^9}, {3.889770414784926*^9, 3.8897704261946507`*^9}, {
   3.889844571012848*^9, 3.889844574047926*^9}, {3.8898446685899057`*^9, 
   3.8898447139855947`*^9}, 3.889844746316378*^9, 3.88984483491485*^9, {
   3.889845969003284*^9, 3.889845979500618*^9}, {3.889846016109726*^9, 
   3.889846094776373*^9}, {3.88984612480717*^9, 3.889846135691898*^9}, {
   3.889846179697655*^9, 3.889846200796032*^9}, {3.88984677560038*^9, 
   3.88984678408974*^9}, {3.890801842764318*^9, 3.890801860303649*^9}, {
   3.913721096206719*^9, 3.913721257927229*^9}, {3.913721341769132*^9, 
   3.913721413718876*^9}, {3.913891719228821*^9, 3.913891764867529*^9}, {
   3.913891799888194*^9, 3.913891944597822*^9}, {3.913892034399399*^9, 
   3.9138921081239347`*^9}, {3.913892151926432*^9, 3.913892335697891*^9}, {
   3.913908878879292*^9, 3.913908906586834*^9}, {3.913908970916735*^9, 
   3.913909173513335*^9}, 3.91430048231765*^9, {3.914300559343418*^9, 
   3.914300559508038*^9}, {3.914300618726838*^9, 3.914300682712709*^9}, {
   3.914300721209419*^9, 3.914300771849236*^9}, {3.914302307490728*^9, 
   3.914302390418047*^9}, {3.914302428784143*^9, 3.9143024308862267`*^9}, {
   3.914302624370682*^9, 3.914302657611086*^9}, {3.914302875273205*^9, 
   3.91430293820927*^9}, {3.914322605656415*^9, 3.914322683679839*^9}, {
   3.914322838082195*^9, 3.914322838456349*^9}, {3.914322872991403*^9, 
   3.914322954432277*^9}, {3.914323069630173*^9, 3.914323073782477*^9}, {
   3.91432310806423*^9, 3.914323131692727*^9}, {3.914323176422899*^9, 
   3.914323178322821*^9}, {3.914323231263273*^9, 3.91432325680139*^9}, {
   3.914323308273324*^9, 3.91432332654221*^9}, {3.914323361336624*^9, 
   3.9143234573818913`*^9}, {3.914323491314898*^9, 3.914323500595296*^9}, {
   3.914323530787486*^9, 3.914323644849986*^9}, 3.914323687506282*^9, {
   3.91432489347587*^9, 3.914324899415117*^9}, {3.914325074994425*^9, 
   3.914325097479413*^9}, {3.914587861186672*^9, 3.914587863908766*^9}, {
   3.914587902017557*^9, 3.914588010950919*^9}, {3.914593199994729*^9, 
   3.914593203086606*^9}, {3.91501189840075*^9, 3.915011900720924*^9}, 
   3.915032381454816*^9, {3.915032447841491*^9, 3.915032553317893*^9}, {
   3.915032751607294*^9, 3.915032781593006*^9}, {3.915201581947526*^9, 
   3.91520158446659*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"20df0c96-311f-4154-86a8-d2bf08f6a2f5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", 
          RowBox[{
           RowBox[{"-", "Gd"}], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{"Gd", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "2"]},
         {
          FractionBox[
           RowBox[{"Gd", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "2"], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{"Gd", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "2"]},
         {
          FractionBox[
           RowBox[{"Gd", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], "2"], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "Gd"}], " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9143234974854813`*^9, 3.914323501051185*^9}, {
   3.914323537968071*^9, 3.914323645553014*^9}, 3.914323689115356*^9, 
   3.914324900389979*^9, 3.914325098330235*^9, {3.91458784254324*^9, 
   3.914587864878256*^9}, {3.914587918990952*^9, 3.9145880114358177`*^9}, {
   3.914593192015849*^9, 3.914593211244968*^9}, 3.915009967583908*^9, 
   3.915011901316669*^9, 3.915023398662881*^9, {3.915032448797024*^9, 
   3.915032554006869*^9}, {3.915032729688271*^9, 3.915032752105247*^9}, 
   3.915032782465617*^9, {3.9152015772573977`*^9, 3.915201585241856*^9}, 
   3.91552113202185*^9, 3.915521250891176*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"d7a7c3d9-1c12-4899-aec4-\
f5cdddf6ace4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0JdijJdij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]0", " ", 
         SuperscriptBox["\[Upsilon]d", "2"]}], "+", "Bd", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]d", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Gamma]d", "-", "b\[Gamma]d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]d", "+", "b\[Gamma]d"}], ")"}], 
            "i\[Sigma]\[Phi]"}]}], ")"}]}]}], ")"}], "Proj1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Gd", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[Eta]d"}]}], ")"}], 
      "Proj2"}]}], "/.", "subs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"wave", "/.", 
          RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["2", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]]}], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"\[Delta]a", "[", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"kk", ",", "ll"}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
            RowBox[{"JdijS0", "\[LeftDoubleBracket]", 
             RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
          RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
     "G0JdijJdij"}], "/.", "subs"}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3ameM1H19xvH+/cs54Dot7Lhi0F0nXjpJhAdd237
dhD9wFrmJIiWlbv5FUQL3HT8B6IzP7IzqQHpIkMJZhAtoRbLAaLV5TP5QPSq
fxamIDrulpYZiJ4++5WfF5BumPEmCERn3NRy9gbSZ3p8XUH0Ouu3XiB65/Rc
XxC9ndtppuzfN44pAl1g2iTDh+mqxltHNdN6ThCtyl7CB6KLuo4JgOg2c1dx
EP2q+SuY1rCeIAOiHYvtVED0E6YPbhqabx2X/U8PAtHPpjx+/gtI76k6/hpE
T5uU/r5a661jWF37RxBdVnznhZf2W8eWPOFXIPp/Vlj7ciDN0LUSTMs5JvU5
67x1jNug2g+iAVjmqTI=
  "],
 CellLabel->"In[49]:=",ExpressionUUID->"d49cc51c-6c46-40be-98e5-3330f6012d26"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.8897709301455173`*^9, {3.889844877260411*^9, 3.889844889100224*^9}, 
   3.889846833797843*^9, {3.889846877841641*^9, 3.889846894911704*^9}, 
   3.889851984289702*^9, 3.889852615049155*^9, 3.890801901003781*^9, {
   3.913721889875908*^9, 3.913721933000815*^9}, 3.913722049235429*^9, {
   3.913722093067278*^9, 3.913722146497698*^9}, 3.913751691608407*^9, {
   3.913892410053453*^9, 3.913892432258969*^9}, {3.913892475335039*^9, 
   3.913892499861638*^9}, 3.913898725310588*^9, 3.913908483745473*^9, 
   3.913909184516468*^9, {3.914323788496451*^9, 3.914323806957949*^9}, {
   3.914588007565044*^9, 3.914588044930496*^9}, 3.914593217088657*^9, 
   3.915011921655107*^9, 3.9150234045832634`*^9, 3.915032745177449*^9, 
   3.915201597930188*^9, {3.9155211359541492`*^9, 3.915521145672645*^9}, 
   3.915521253978486*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"dea5338c-7290-40ac-bb26-\
a746f46d1b80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0\[Tau]ijJdij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"d", "-", "2"}], "d"]}], "pd0"}], "+", 
        RowBox[{"\[Rho]0", " ", 
         SuperscriptBox["\[Upsilon]ud", "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]\[Tau]d", "+", "b\[Zeta]\[Tau]d", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]d", "+", "b\[Gamma]d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]\[Tau]", "-", "b\[Gamma]\[Tau]"}], ")"}]}], 
            RowBox[{"1", "/", "i\[Sigma]\[Phi]"}]]}], ")"}]}]}], " ", ")"}], 
      "Proj1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pd0", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]\[Tau]d", "+", "b\[Eta]\[Tau]d"}], ")"}], " ", 
         "\[Omega]"}]}], ")"}], "Proj2"}]}], "/.", "subs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G0Jdij\[Tau]ij", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"d", "-", "2"}], "d"]}], "pd0"}], "+", 
        RowBox[{"\[Rho]0", " ", 
         SuperscriptBox["\[Upsilon]ud", "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]\[Tau]d", "-", "b\[Zeta]\[Tau]d", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Gamma]d", "-", "b\[Gamma]d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]\[Tau]", "+", "b\[Gamma]\[Tau]"}], ")"}]}], 
            RowBox[{"1", "/", "i\[Sigma]\[Phi]"}]]}], ")"}]}]}], " ", ")"}], 
      "Proj1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pd0", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]\[Tau]d", "-", "b\[Eta]\[Tau]d"}], ")"}], 
         "\[Omega]"}]}], ")"}], "Proj2"}]}], "/.", "subs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"wave", "/.", 
          RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["2", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]]}], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"\[Delta]a", "[", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"kk", ",", "ll"}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
            RowBox[{"\[Tau]ijS0", "\[LeftDoubleBracket]", 
             RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
          RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
     "G0\[Tau]ijJdij"}], "/.", "subs"}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"wave", "/.", 
          RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["2", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]]}], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"\[Delta]h", "[", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"kk", ",", "ll"}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
            RowBox[{"JdijS0", "\[LeftDoubleBracket]", 
             RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
          RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
     "G0Jdij\[Tau]ij"}], "/.", "subs"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGBQAGIQ3ameM1H19xvH+/cs54Dot7Lhi0F0nXjpJhAdd237
dhD9wFrmJIiWlbv5FUQL3HT8B6IzP7IzqQHpIkMJZhAtoRbLAaLV5DP5QPT/
tjdmIHoHi60FiH7NL2gDoqeZCLqD6DLH+2FeIPn+KxEg+qOueIA3kBbf9T4Q
RIsslJ4l+/eN47fO1WB6krL96Ssabx13lMVdBtGX5Dyug+gjUtv+g+itgckh
GppvHcPUvseD6BPBQikgetGJrTkg+mrWyUIQvTNoax2InnRTnFsTSAcFe+mB
6Fmzj2oZAOnpjyy0QXSexrx6MB1zfwKInuK4+t0vIK3yUeITiP4h6fMNRCt8
NOf9DaRZTm+plNN662gx7wuYtvrGfAJEfzCpBdO2x599rgbSOgKqEjVAek3p
t4o6IP3qhUEViM7wuf7GS/uto9kamQ8gWsavSzwUSHNZG6uAaDXeaX4gusRI
KAREP9/xPAJEN9QuiQfRq+oXpILoycH7csHqD9p0LAfSu3b/AdNb3A71O+u8
dRRbsWYCiAYAbUb3+A==
  "],
 CellLabel->"In[51]:=",ExpressionUUID->"966db7b4-6ed8-49c0-bc26-e7f9873c202b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"Gd", " ", "\[CapitalOmega]"}], "0"},
         {"0", 
          RowBox[{"Gd", " ", "\[CapitalOmega]"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "Gd"}], " ", "\[CapitalOmega]"}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"-", "Gd"}], " ", "\[CapitalOmega]"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.889770955560354*^9, {3.8897709967464046`*^9, 3.889771065417321*^9}, 
   3.889771371519812*^9, 3.8898449352699137`*^9, 3.889846928521621*^9, 
   3.8898519936928377`*^9, 3.889852620319134*^9, 3.890801933029994*^9, {
   3.913721452040286*^9, 3.91372149963693*^9}, 3.913721533779063*^9, {
   3.91372157086287*^9, 3.913721584281532*^9}, {3.913721618702886*^9, 
   3.913721699536714*^9}, {3.913721754145934*^9, 3.913721789930966*^9}, {
   3.913721826829736*^9, 3.913721854420691*^9}, 3.913751695826476*^9, {
   3.913892523085769*^9, 3.913892540722775*^9}, {3.91389258834109*^9, 
   3.913892608538151*^9}, {3.91389268206046*^9, 3.913892710753951*^9}, {
   3.91389276359371*^9, 3.9138928542486763`*^9}, {3.913893978140315*^9, 
   3.9138939980626698`*^9}, {3.913894038775332*^9, 3.913894258661582*^9}, 
   3.913898730260888*^9, 3.913908492748893*^9, 3.913908576802217*^9, 
   3.913909199823605*^9, {3.913909246244439*^9, 3.913909383699163*^9}, 
   3.914323826113359*^9, 3.914323857859568*^9, {3.914323910919781*^9, 
   3.914324074335457*^9}, {3.914588070915132*^9, 3.914588354993913*^9}, {
   3.9145932203331003`*^9, 3.914593233965734*^9}, {3.915011948686127*^9, 
   3.915011969727992*^9}, 3.915023407688698*^9, {3.915032758201259*^9, 
   3.9150328665717783`*^9}, {3.915033221268559*^9, 3.915033249249459*^9}, {
   3.915033322174122*^9, 3.915033342913768*^9}, 3.915033397438621*^9, {
   3.915033432100562*^9, 3.915033454496152*^9}, 3.915201608494359*^9, 
   3.915521157851901*^9, 3.915521256354706*^9},
 CellLabel->
  "Out[53]//MatrixForm=",ExpressionUUID->"92446019-d76a-4d26-b997-\
410e8f99e189"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"Gd", " ", "\[CapitalOmega]"}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"-", "Gd"}], " ", "\[CapitalOmega]"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"Gd", " ", "\[CapitalOmega]"}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"-", "Gd"}], " ", "\[CapitalOmega]"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.889770955560354*^9, {3.8897709967464046`*^9, 3.889771065417321*^9}, 
   3.889771371519812*^9, 3.8898449352699137`*^9, 3.889846928521621*^9, 
   3.8898519936928377`*^9, 3.889852620319134*^9, 3.890801933029994*^9, {
   3.913721452040286*^9, 3.91372149963693*^9}, 3.913721533779063*^9, {
   3.91372157086287*^9, 3.913721584281532*^9}, {3.913721618702886*^9, 
   3.913721699536714*^9}, {3.913721754145934*^9, 3.913721789930966*^9}, {
   3.913721826829736*^9, 3.913721854420691*^9}, 3.913751695826476*^9, {
   3.913892523085769*^9, 3.913892540722775*^9}, {3.91389258834109*^9, 
   3.913892608538151*^9}, {3.91389268206046*^9, 3.913892710753951*^9}, {
   3.91389276359371*^9, 3.9138928542486763`*^9}, {3.913893978140315*^9, 
   3.9138939980626698`*^9}, {3.913894038775332*^9, 3.913894258661582*^9}, 
   3.913898730260888*^9, 3.913908492748893*^9, 3.913908576802217*^9, 
   3.913909199823605*^9, {3.913909246244439*^9, 3.913909383699163*^9}, 
   3.914323826113359*^9, 3.914323857859568*^9, {3.914323910919781*^9, 
   3.914324074335457*^9}, {3.914588070915132*^9, 3.914588354993913*^9}, {
   3.9145932203331003`*^9, 3.914593233965734*^9}, {3.915011948686127*^9, 
   3.915011969727992*^9}, 3.915023407688698*^9, {3.915032758201259*^9, 
   3.9150328665717783`*^9}, {3.915033221268559*^9, 3.915033249249459*^9}, {
   3.915033322174122*^9, 3.915033342913768*^9}, 3.915033397438621*^9, {
   3.915033432100562*^9, 3.915033454496152*^9}, 3.915201608494359*^9, 
   3.915521157851901*^9, 3.91552125635717*^9},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"cfd50bba-bcd8-4a5e-b4b3-\
2a20d9d8d4ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nonzero k response functions in transverse sector", "Subsection",
 CellChangeTimes->{{3.889843828425768*^9, 3.8898438296597*^9}, {
  3.889850339124395*^9, 3.8898503426304626`*^9}, {3.890802005957245*^9, 
  3.890802008638976*^9}},ExpressionUUID->"8cd92f0e-f7b7-43cf-bcbd-\
c7d14882f9fa"],

Cell["\<\
Computing all correlators at nonzero k is hard. Let\[CloseCurlyQuote]s do a \
few here pertaining to transverse sector.\
\>", "Text",
 CellChangeTimes->{{3.889845046229729*^9, 3.889845071339345*^9}, {
  3.89080209088601*^9, 3.890802122438555*^9}, {3.915201697742839*^9, 
  3.915201711507765*^9}},ExpressionUUID->"bc6b0d80-7de9-4755-a889-\
41581a27941b"],

Cell[CellGroupData[{

Cell[BoxData["\[Rho]perp"], "Input",
 CellChangeTimes->{{3.915521350780546*^9, 3.915521358231226*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"76cb4aa7-9cdb-49e0-a39e-7278501fac96"],

Cell[BoxData[
 RowBox[{"\[Rho]0", "+", 
  RowBox[{"2", " ", "Md", " ", "\[CapitalOmega]"}]}]], "Output",
 CellChangeTimes->{3.915521359234984*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"b719a782-6e86-40f6-8b02-cd6ab761fa37"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]perp", "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "-", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     FractionBox[
      RowBox[{"\[Eta]", "+", 
       RowBox[{"\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Eta]\[Tau]d"}], "+", 
          RowBox[{"\[Eta]d", " ", "\[CapitalOmega]"}]}], ")"}]}]}], 
      "\[Rho]perp"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91372295141124*^9, 3.913722974193152*^9}, {
   3.913894287492456*^9, 3.913894384257001*^9}, {3.913898751912607*^9, 
   3.913898753516423*^9}, 3.914247176837585*^9, {3.914248115136495*^9, 
   3.914248117475294*^9}, {3.914248325617703*^9, 3.914248358376285*^9}, {
   3.914415549788536*^9, 3.914415553933745*^9}, {3.914558665412034*^9, 
   3.914558673595702*^9}, {3.914558924779297*^9, 3.914558975634112*^9}, {
   3.914559827475815*^9, 3.914559836596829*^9}, {3.914560095287348*^9, 
   3.9145601073294983`*^9}, {3.914560481592372*^9, 3.91456048402032*^9}, {
   3.914570223293709*^9, 3.914570240508623*^9}, {3.9145703170198517`*^9, 
   3.914570320075747*^9}, {3.915022029726696*^9, 3.915022050424226*^9}, {
   3.915023417286993*^9, 3.915023430260571*^9}, {3.9150234646015368`*^9, 
   3.915023486100032*^9}, {3.915023586431865*^9, 3.915023595728215*^9}, {
   3.915029443703525*^9, 3.915029443917801*^9}, 3.915201660518228*^9, {
   3.9155214681799726`*^9, 3.915521469136525*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"da320f8a-b917-4067-ba7d-ecce00debcde"],

Cell[CellGroupData[{

Cell["vector-vector", "Subsubsection",
 CellChangeTimes->{{3.913749515677297*^9, 
  3.913749518492349*^9}},ExpressionUUID->"b138f626-ffea-4cfb-b5bb-\
3c81f4f54e4b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Pi]i\[Pi]i", "=", 
   RowBox[{
    RowBox[{"-", "\[Rho]perp"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "\[CapitalDelta]perp"]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"wave", " ", "back"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]v", "[", "2", "]"}]], 
       RowBox[{
       "\[Pi]iS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
     "-", "kG\[Pi]i\[Pi]i"}], ")"}], "/.", "subs"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9137224373171787`*^9, 3.913722439659362*^9}, {
   3.913722936604567*^9, 3.913722937548786*^9}, {3.913722978080037*^9, 
   3.913722979582152*^9}, {3.9137489380100327`*^9, 3.913748964547572*^9}, {
   3.913894274147589*^9, 3.913894274905785*^9}, {3.913909412566107*^9, 
   3.91390951653861*^9}, {3.9142501555257583`*^9, 3.91425020507008*^9}, {
   3.914324113243522*^9, 3.914324116702427*^9}, {3.914415516657686*^9, 
   3.914415557491197*^9}, {3.914558691849844*^9, 3.914558770581436*^9}, {
   3.914558842001067*^9, 3.914558845779862*^9}, {3.9145588983416243`*^9, 
   3.914558909649143*^9}, {3.914558980459207*^9, 3.914558980601119*^9}, {
   3.914559325758109*^9, 3.914559373709571*^9}, {3.914559410219264*^9, 
   3.914559413677652*^9}, {3.914559630336235*^9, 3.914559643315853*^9}, {
   3.914559846088013*^9, 3.914559846459201*^9}, {3.914570147501664*^9, 
   3.914570164602564*^9}, {3.914570327808052*^9, 3.9145703279450397`*^9}, {
   3.914593254835356*^9, 3.914593297462625*^9}, {3.9150126324804373`*^9, 
   3.915012694081073*^9}, 3.915012773710438*^9, {3.9150128397817283`*^9, 
   3.915012868852985*^9}, {3.915013094422714*^9, 3.915013129179158*^9}, {
   3.915022059797698*^9, 3.915022063961401*^9}, 3.915201726904211*^9, {
   3.9155213264030933`*^9, 3.915521372367073*^9}, {3.915521474599628*^9, 
   3.915521475783532*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"02fc6d52-010c-48f2-960e-eea04562993d"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9137229297203503`*^9, 3.91372293802698*^9}, {
   3.913722976112845*^9, 3.91372298020313*^9}, {3.913727701056861*^9, 
   3.913727704564219*^9}, {3.913748948317395*^9, 3.913748965063251*^9}, 
   3.913749830594063*^9, 3.913751576224156*^9, {3.913894266035512*^9, 
   3.913894275475416*^9}, {3.913894317100548*^9, 3.913894340171455*^9}, {
   3.913894374810298*^9, 3.913894387270814*^9}, {3.913898747673895*^9, 
   3.913898755679269*^9}, 3.913899480045587*^9, {3.913909407733851*^9, 
   3.913909517145815*^9}, 3.913912387124142*^9, 3.913912818055218*^9, {
   3.914250150592807*^9, 3.914250205622592*^9}, 3.914257369352735*^9, 
   3.9142576582666683`*^9, 3.914263780569223*^9, 3.914264186174725*^9, 
   3.914264238597921*^9, 3.914298999556507*^9, 3.914299352261091*^9, 
   3.914324117123666*^9, 3.914324270158532*^9, {3.914415508693008*^9, 
   3.914415557979787*^9}, 3.914417026949181*^9, {3.914558686715171*^9, 
   3.914558726892498*^9}, 3.914558771250856*^9, {3.914558813518414*^9, 
   3.914558846207344*^9}, {3.914558899094528*^9, 3.9145589102238855`*^9}, 
   3.914558981075551*^9, {3.914559323009968*^9, 3.914559414145166*^9}, {
   3.91455963678167*^9, 3.91455964372834*^9}, {3.914559817186187*^9, 
   3.914559846908546*^9}, 3.9145601121867647`*^9, 3.91456048945978*^9, {
   3.914570137091502*^9, 3.9145701651780043`*^9}, {3.914570325239645*^9, 
   3.914570328476653*^9}, 3.914570497743203*^9, 3.914572639749865*^9, 
   3.914573179108203*^9, {3.914593251237746*^9, 3.914593297751201*^9}, 
   3.9150126109993*^9, {3.915012643093639*^9, 3.915012694566036*^9}, 
   3.915012784045165*^9, {3.915012840859166*^9, 3.915012869419951*^9}, {
   3.9150131028266287`*^9, 3.91501310521905*^9}, 3.915014617367752*^9, 
   3.915021002644155*^9, 3.915022064529537*^9, 3.915023437260874*^9, 
   3.915023469188508*^9, 3.915023602719397*^9, {3.915201722211462*^9, 
   3.9152017275465097`*^9}, {3.915521323918199*^9, 3.9155213969157124`*^9}, 
   3.915521438718659*^9, {3.915521472200851*^9, 3.915521476489867*^9}},
 CellLabel->"Out[78]=",ExpressionUUID->"42e95d38-a8a5-49b3-9131-887475fdce44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kGJiJi", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "Gd"}], " ", 
     SuperscriptBox["k", "2"]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Omega]", "2"], " ", "\[Eta]d", " ", 
      SuperscriptBox["k", "2"]}], "\[CapitalDelta]perp"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]A", "[", "2", "]"}]], 
           RowBox[{
           "JiS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
         "-", "kGJiJi"}], ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "4"]}], "&"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.89080238757703*^9, 3.890802400542846*^9}, {
   3.890802772421058*^9, 3.8908027732762938`*^9}, 3.890803956876783*^9, {
   3.890816172532983*^9, 3.890816175736485*^9}, {3.89082053658779*^9, 
   3.8908205438012466`*^9}, {3.890820598891437*^9, 3.890820600431871*^9}, {
   3.913723481162067*^9, 3.913723500182155*^9}, {3.91372590365263*^9, 
   3.913725972394835*^9}, {3.913748634121252*^9, 3.913748731765691*^9}, {
   3.913748970367931*^9, 3.913748978028178*^9}, {3.913895042303261*^9, 
   3.913895100846961*^9}, {3.913909964525565*^9, 3.913910033881212*^9}, {
   3.913910486694333*^9, 3.913910552840299*^9}, {3.913910595300056*^9, 
   3.913910722385622*^9}, {3.913912572699424*^9, 3.913912613785782*^9}, 
   3.91391264606565*^9, {3.913912783061592*^9, 3.913912791273666*^9}, {
   3.914249839708843*^9, 3.914249891364464*^9}, {3.914257378998398*^9, 
   3.914257381414649*^9}, {3.914324178278163*^9, 3.914324191699448*^9}, {
   3.914415724605607*^9, 3.914415725008424*^9}, {3.914559677057861*^9, 
   3.914559743390532*^9}, {3.914559786624807*^9, 3.914559794519944*^9}, {
   3.914593320374338*^9, 3.914593320903095*^9}, {3.9150135659687967`*^9, 
   3.915013649389329*^9}, 3.915201730053825*^9, 3.915521983121992*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"8498703a-8a2d-48ac-a076-0cc896e9b46e"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "4"],
  SeriesData[$CellContext`k, 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.890802396089613*^9, 3.890802401167802*^9}, 
   3.890803957975708*^9, {3.890816168108313*^9, 3.890816177183001*^9}, {
   3.890820540529478*^9, 3.8908205443587923`*^9}, 3.890820601613171*^9, {
   3.913723493449044*^9, 3.913723500528653*^9}, {3.913725905077086*^9, 
   3.913725973007718*^9}, 3.913727710979895*^9, {3.913748643507943*^9, 
   3.913748732234096*^9}, 3.913748978826399*^9, 3.913749831303833*^9, 
   3.913751581530746*^9, {3.913895036427287*^9, 3.913895101527939*^9}, 
   3.913898771604116*^9, 3.913899486113965*^9, 3.913909542020644*^9, {
   3.913909965419406*^9, 3.913910034483469*^9}, {3.913910497354855*^9, 
   3.913910553485203*^9}, {3.913910602383374*^9, 3.913910723219089*^9}, 
   3.913912411111843*^9, {3.9139125542234917`*^9, 3.913912614916583*^9}, 
   3.913912647168509*^9, {3.913912779386449*^9, 3.913912791813048*^9}, {
   3.914249841474081*^9, 3.914249892348065*^9}, {3.9142573762678633`*^9, 
   3.914257384474614*^9}, 3.914257674339529*^9, 3.91426378546523*^9, 
   3.91426418829316*^9, 3.914264241610553*^9, 3.914299360797003*^9, {
   3.914324170708168*^9, 3.914324192261634*^9}, 3.914324271892853*^9, 
   3.914415725950852*^9, {3.914559678478438*^9, 3.914559744040213*^9}, {
   3.914559787641658*^9, 3.914559795103406*^9}, 3.914560186221951*^9, 
   3.9145605006936293`*^9, 3.9145705309303017`*^9, 3.914572648731384*^9, 
   3.914573182642694*^9, 3.914593321620414*^9, 3.915013576657443*^9, {
   3.915013613713362*^9, 3.915013649874928*^9}, 3.915023885673196*^9, 
   3.915201730805203*^9, {3.915521979647949*^9, 3.915521983517847*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"7c98fbe8-5cce-4add-9dfb-cb59e2384835"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Epsilon]i\[Epsilon]i", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["k", "2"], "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gd", " ", 
        SuperscriptBox["\[Mu]0", "2"]}], "+", "\[Chi]n"}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
        SuperscriptBox["s0", "2"], " ", 
        SuperscriptBox["T0", "2"]}], "\[Rho]perp"], "+", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], " ", "T0", " ", "\[Kappa]"}]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"wave", " ", "back"}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]n", "[", "2", "]"}]], 
          RowBox[{
          "\[Epsilon]iS", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}]}], "-", "kG\[Epsilon]i\[Epsilon]i"}], 
       ")"}], "/.", "subs"}], "//", "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "2"]}], "&"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.913723025301728*^9, 3.913723042177277*^9}, {
   3.913723110759061*^9, 3.91372328302625*^9}, {3.913723331093059*^9, 
   3.913723352778069*^9}, {3.913723423453936*^9, 3.913723438663342*^9}, 
   3.913723469316798*^9, {3.913728794434873*^9, 3.91372885778365*^9}, {
   3.913748568600679*^9, 3.913748620390234*^9}, {3.913748687523811*^9, 
   3.913748692179166*^9}, {3.913748952532351*^9, 3.91374896082653*^9}, {
   3.9138943962847433`*^9, 3.913894474312589*^9}, {3.913894505028956*^9, 
   3.913894518480839*^9}, {3.913894590794878*^9, 3.913894602979399*^9}, {
   3.913898763769248*^9, 3.913898764426751*^9}, {3.914250211944496*^9, 
   3.9142502850418577`*^9}, {3.914324120013899*^9, 3.914324159773326*^9}, {
   3.914415567292882*^9, 3.9144155678389053`*^9}, {3.914415599102998*^9, 
   3.914415639659857*^9}, {3.91441568646368*^9, 3.914415714519001*^9}, {
   3.914559572947712*^9, 3.914559616075623*^9}, {3.914559872677898*^9, 
   3.914559873292346*^9}, {3.914559907180127*^9, 3.914559907603232*^9}, {
   3.9145599578449297`*^9, 3.914559999996011*^9}, {3.9145600368926153`*^9, 
   3.914560039372897*^9}, {3.914560135893944*^9, 3.91456016283468*^9}, {
   3.914560288283807*^9, 3.914560365749157*^9}, {3.9145705051908083`*^9, 
   3.914570518345115*^9}, {3.914593307534577*^9, 3.914593307946109*^9}, {
   3.915013058686634*^9, 3.91501307041298*^9}, {3.915013117870066*^9, 
   3.915013158467323*^9}, {3.915013482792206*^9, 3.915013500058808*^9}, {
   3.915013544449544*^9, 3.9150135502341423`*^9}, {3.915014628179832*^9, 
   3.915014629381656*^9}, {3.915022296874533*^9, 3.915022297159225*^9}, {
   3.915201734947641*^9, 3.915201739189611*^9}, 3.915521986744286*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"d6efbf2e-ab47-4ac7-a1dc-663eed45890a"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "2"],
  SeriesData[$CellContext`k, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9144157060120697`*^9, 3.914415716046691*^9}, {
   3.914559569755315*^9, 3.914559645678588*^9}, 3.914559851637003*^9, {
   3.914559904026366*^9, 3.9145599081555023`*^9}, {3.914559963425877*^9, 
   3.914560000575965*^9}, 3.914560039840272*^9, 3.91456012195434*^9, {
   3.91456015421296*^9, 3.91456016318402*^9}, {3.914560288751116*^9, 
   3.9145603662616253`*^9}, 3.914560491847006*^9, 3.9145701902344503`*^9, {
   3.914570501228642*^9, 3.914570518743552*^9}, 3.9145726440957937`*^9, 
   3.9145731804742737`*^9, {3.914593308821183*^9, 3.914593309859414*^9}, {
   3.9150130602826853`*^9, 3.915013070669718*^9}, {3.915013137186387*^9, 
   3.9150131589328117`*^9}, 3.915013500972632*^9, 3.915013551014112*^9, 
   3.9150146431090593`*^9, 3.915022298283617*^9, 3.915023887706348*^9, {
   3.915201736236127*^9, 3.915201740076629*^9}, 3.915521987421582*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"58674c34-ec49-4f6f-b36d-aa375484895c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Pi]iJi", "=", 
   RowBox[{"q0", "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["k", "2"], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"b\[Eta]\[Tau]d", "+", "\[Eta]\[Tau]d", "+", 
        RowBox[{"\[Eta]d", " ", "\[CapitalOmega]"}]}], ")"}]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kGJi\[Pi]i", "=", 
   RowBox[{"q0", "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["k", "2"], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"b\[Eta]\[Tau]d", "-", "\[Eta]\[Tau]d", "-", 
        RowBox[{"\[Eta]d", " ", "\[CapitalOmega]"}]}], ")"}]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"wave", " ", "back"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]A", "[", "2", "]"}]], 
       RowBox[{
       "\[Pi]iS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
     "-", "kG\[Pi]iJi"}], ")"}], "/.", "subs"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"wave", " ", "back"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]v", "[", "2", "]"}]], 
       RowBox[{
       "JiS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], "-",
      "kGJi\[Pi]i"}], ")"}], "/.", "subs"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.890803988616452*^9, 3.890804013105179*^9}, 
   3.890804245057965*^9, {3.890804331979163*^9, 3.890804340247472*^9}, {
   3.890805404516803*^9, 3.890805405501075*^9}, {3.890820554843091*^9, 
   3.890820564166112*^9}, {3.890820614018447*^9, 3.890820623057558*^9}, {
   3.913723520835584*^9, 3.913723540108014*^9}, 3.9137238930283833`*^9, {
   3.913723949701633*^9, 3.913723991283102*^9}, {3.913724026958315*^9, 
   3.913724116842949*^9}, {3.913727715602968*^9, 3.913727715730331*^9}, {
   3.91374874888115*^9, 3.913748792166238*^9}, {3.913748982311413*^9, 
   3.913748996513963*^9}, {3.913895185231172*^9, 3.913895185579629*^9}, {
   3.913895240492949*^9, 3.91389529676595*^9}, {3.91390008643966*^9, 
   3.913900090186705*^9}, {3.913909562344735*^9, 3.913909565692391*^9}, 
   3.913913080295665*^9, {3.914245260329115*^9, 3.914245369737817*^9}, {
   3.914245453562208*^9, 3.914245503395471*^9}, 3.914249285729253*^9, {
   3.914249317485813*^9, 3.91424932078564*^9}, {3.914249370968847*^9, 
   3.914249408664442*^9}, {3.914249583666248*^9, 3.914249594203707*^9}, {
   3.914249783654258*^9, 3.9142498023585153`*^9}, {3.914249916531188*^9, 
   3.914249965891926*^9}, {3.914250016375862*^9, 3.914250031057141*^9}, {
   3.914257288467684*^9, 3.914257290683528*^9}, {3.9143242058130407`*^9, 
   3.91432421662335*^9}, {3.914415729791013*^9, 3.914415732829061*^9}, {
   3.914415854284998*^9, 3.914415856050625*^9}, {3.914560201121831*^9, 
   3.914560249939163*^9}, {3.914560283073217*^9, 3.914560284165778*^9}, {
   3.914575101466016*^9, 3.914575101594552*^9}, {3.914593324046907*^9, 
   3.914593326884073*^9}, {3.915013945659576*^9, 3.915014042929264*^9}, {
   3.915014097076234*^9, 3.915014106746634*^9}, {3.91501413917802*^9, 
   3.915014147758279*^9}, {3.915014343353787*^9, 3.9150143608900433`*^9}, {
   3.915023865854692*^9, 3.915023882261404*^9}, {3.91520174290339*^9, 
   3.915201745388898*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"0beb6172-b94a-451b-a955-f5b82347e56e"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.890803991661343*^9, 3.890804013682726*^9}, 
   3.890804245880266*^9, 3.890804340818613*^9, 3.890805406191862*^9, 
   3.890820565244833*^9, 3.890820623671071*^9, 3.913723540982733*^9, {
   3.913723875377988*^9, 3.913723894133162*^9}, {3.913723962437659*^9, 
   3.913723991895569*^9}, {3.913724027724228*^9, 3.913724117421524*^9}, {
   3.913727713571273*^9, 3.913727716262554*^9}, 3.913738146548283*^9, {
   3.913748760363139*^9, 3.913748792926702*^9}, 3.913748997114057*^9, 
   3.913749831346416*^9, 3.913751583772458*^9, 3.913895186868582*^9, {
   3.913895244517699*^9, 3.91389529735795*^9}, 3.913898780187331*^9, 
   3.913899490237154*^9, 3.9139000905288477`*^9, {3.91390955143364*^9, 
   3.9139095664087677`*^9}, 3.913913081595653*^9, 3.913913125892974*^9, {
   3.914245257254071*^9, 3.914245288447541*^9}, 3.914245370579956*^9, {
   3.914245454477227*^9, 3.914245504113997*^9}, 3.914249288367439*^9, 
   3.91424932218359*^9, {3.914249371576493*^9, 3.914249409145394*^9}, 
   3.914249594801255*^9, 3.914249804065223*^9, {3.914249930552466*^9, 
   3.914249966338711*^9}, {3.914250024224443*^9, 3.914250031823147*^9}, 
   3.9142572523388233`*^9, 3.914257291805328*^9, 3.914257387270968*^9, 
   3.914257688337528*^9, 3.914263785694847*^9, 3.9142641884340143`*^9, 
   3.914264241752142*^9, 3.914299363580551*^9, 3.914324217064537*^9, 
   3.91432427271069*^9, 3.914415733645166*^9, 3.914415856423732*^9, {
   3.914560194127419*^9, 3.914560284670038*^9}, 3.914560502170536*^9, 
   3.914562824038411*^9, 3.914570537850054*^9, 3.914572651559904*^9, 
   3.9145731847111473`*^9, 3.9145751025586987`*^9, 3.9145933275165462`*^9, {
   3.9150139375344343`*^9, 3.915014044329513*^9}, 3.915014107407027*^9, 
   3.915014148357142*^9, 3.915014361545984*^9, {3.915023868545614*^9, 
   3.915023882974485*^9}, 3.915201745915519*^9, 3.915521990369669*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"e0f48e8c-7dfc-49f0-9c15-a7f8d4597cf5"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.890803991661343*^9, 3.890804013682726*^9}, 
   3.890804245880266*^9, 3.890804340818613*^9, 3.890805406191862*^9, 
   3.890820565244833*^9, 3.890820623671071*^9, 3.913723540982733*^9, {
   3.913723875377988*^9, 3.913723894133162*^9}, {3.913723962437659*^9, 
   3.913723991895569*^9}, {3.913724027724228*^9, 3.913724117421524*^9}, {
   3.913727713571273*^9, 3.913727716262554*^9}, 3.913738146548283*^9, {
   3.913748760363139*^9, 3.913748792926702*^9}, 3.913748997114057*^9, 
   3.913749831346416*^9, 3.913751583772458*^9, 3.913895186868582*^9, {
   3.913895244517699*^9, 3.91389529735795*^9}, 3.913898780187331*^9, 
   3.913899490237154*^9, 3.9139000905288477`*^9, {3.91390955143364*^9, 
   3.9139095664087677`*^9}, 3.913913081595653*^9, 3.913913125892974*^9, {
   3.914245257254071*^9, 3.914245288447541*^9}, 3.914245370579956*^9, {
   3.914245454477227*^9, 3.914245504113997*^9}, 3.914249288367439*^9, 
   3.91424932218359*^9, {3.914249371576493*^9, 3.914249409145394*^9}, 
   3.914249594801255*^9, 3.914249804065223*^9, {3.914249930552466*^9, 
   3.914249966338711*^9}, {3.914250024224443*^9, 3.914250031823147*^9}, 
   3.9142572523388233`*^9, 3.914257291805328*^9, 3.914257387270968*^9, 
   3.914257688337528*^9, 3.914263785694847*^9, 3.9142641884340143`*^9, 
   3.914264241752142*^9, 3.914299363580551*^9, 3.914324217064537*^9, 
   3.91432427271069*^9, 3.914415733645166*^9, 3.914415856423732*^9, {
   3.914560194127419*^9, 3.914560284670038*^9}, 3.914560502170536*^9, 
   3.914562824038411*^9, 3.914570537850054*^9, 3.914572651559904*^9, 
   3.9145731847111473`*^9, 3.9145751025586987`*^9, 3.9145933275165462`*^9, {
   3.9150139375344343`*^9, 3.915014044329513*^9}, 3.915014107407027*^9, 
   3.915014148357142*^9, 3.915014361545984*^9, {3.915023868545614*^9, 
   3.915023882974485*^9}, 3.915201745915519*^9, 3.915521990386516*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"fa0483f7-0877-4843-8a89-1167b3f39431"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Pi]i\[Epsilon]i", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p0"}], "+", 
      RowBox[{"q0", " ", "\[Mu]0"}], "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"d", "-", "1"}], "d"], ")"}], " ", "Gd", " ", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "s0", " ", "T0", " ", "\[Omega]"}], "+", 
      " ", 
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
        "b\[Gamma]\[Epsilon]\[Tau]", "-", "\[Gamma]\[Epsilon]\[Tau]", "-", 
         RowBox[{"b\[Eta]\[Tau]d", " ", "\[Mu]0"}], "-", 
         RowBox[{"\[Eta]\[Tau]d", " ", "\[Mu]0"}]}], ")"}], 
       SuperscriptBox["k", "2"]}], "+", " ", 
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"b\[Gamma]\[Epsilon]d", "-", "\[Gamma]\[Epsilon]d", "-", 
         RowBox[{"\[Eta]d", " ", "\[Mu]0"}]}], ")"}], " ", "\[CapitalOmega]", 
       " ", 
       SuperscriptBox["k", "2"]}]}], "\[CapitalDelta]perp"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kG\[Epsilon]i\[Pi]i", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p0"}], "+", 
      RowBox[{"q0", " ", "\[Mu]0"}], "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"d", "-", "1"}], "d"], ")"}], " ", "Gd", " ", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "s0", " ", "T0", " ", "\[Omega]"}], "+", 
      " ", 
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
        "b\[Gamma]\[Epsilon]\[Tau]", "+", "\[Gamma]\[Epsilon]\[Tau]", "-", 
         RowBox[{"b\[Eta]\[Tau]d", " ", "\[Mu]0"}], "+", 
         RowBox[{"\[Eta]\[Tau]d", " ", "\[Mu]0"}]}], ")"}], 
       SuperscriptBox["k", "2"]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"b\[Gamma]\[Epsilon]d", "+", "\[Gamma]\[Epsilon]d", "+", 
         RowBox[{"\[Eta]d", " ", "\[Mu]0"}]}], ")"}], " ", "\[CapitalOmega]", 
       " ", 
       SuperscriptBox["k", "2"]}]}], "\[CapitalDelta]perp"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"wave", " ", "back"}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]n", "[", "2", "]"}]], 
          RowBox[{
          "\[Pi]iS", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}]}], "-", "kG\[Pi]i\[Epsilon]i"}], ")"}],
       "/.", "subs"}], "//", "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"wave", " ", "back"}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]v", "[", "2", "]"}]], 
          RowBox[{
          "\[Epsilon]iS", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}]}], "-", "kG\[Epsilon]i\[Pi]i"}], ")"}],
       "/.", "subs"}], "//", "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.914246146974106*^9, 3.914246233875679*^9}, {
   3.914246519429547*^9, 3.914246520285046*^9}, {3.91424669015959*^9, 
   3.9142467175547*^9}, {3.914246840756337*^9, 3.91424684090235*^9}, {
   3.9142482676099873`*^9, 3.914248271129998*^9}, {3.914248403058737*^9, 
   3.914248408962278*^9}, {3.914249179972512*^9, 3.914249190462821*^9}, {
   3.914249233927616*^9, 3.914249241986446*^9}, {3.9142493471222277`*^9, 
   3.9142493486307917`*^9}, {3.914249420953796*^9, 3.914249427806839*^9}, 
   3.914249619612556*^9, {3.914249810051493*^9, 3.914249815899401*^9}, {
   3.914250045717247*^9, 3.914250049733362*^9}, {3.914257728874*^9, 
   3.914257731590496*^9}, {3.914324228803376*^9, 3.914324230652998*^9}, {
   3.914415739623831*^9, 3.9144157436290903`*^9}, {3.914415836721648*^9, 
   3.914415838572718*^9}, {3.91456039533854*^9, 3.9145604658399343`*^9}, {
   3.914570552732407*^9, 3.914570638535125*^9}, {3.914570873872718*^9, 
   3.914570983488751*^9}, {3.914571436388722*^9, 3.914571568724721*^9}, {
   3.914571630315364*^9, 3.9145716331443768`*^9}, {3.914571663975564*^9, 
   3.914571696611733*^9}, 3.914571747011838*^9, 3.91457196227233*^9, {
   3.914575105027152*^9, 3.914575105142623*^9}, {3.914593329841441*^9, 
   3.914593364437679*^9}, {3.915014393409526*^9, 3.915014472597759*^9}, {
   3.915014664049844*^9, 3.915014723481387*^9}, {3.915014754003133*^9, 
   3.915014769409339*^9}, {3.91501480257332*^9, 3.915014820967234*^9}, {
   3.915022459793857*^9, 3.915022470714341*^9}, {3.915023141333156*^9, 
   3.915023143484214*^9}, {3.9150242181535883`*^9, 3.915024241535623*^9}, {
   3.915028550757832*^9, 3.9150285584022512`*^9}, {3.9152017509256887`*^9, 
   3.915201761153001*^9}, {3.915203040605644*^9, 3.915203045369595*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"63fd5ddc-bd12-4d2b-b449-f658ba664bb8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.914246143500691*^9, 3.914246234260503*^9}, 
   3.914246521026794*^9, {3.914246709768141*^9, 3.914246718490075*^9}, {
   3.914248263097087*^9, 3.914248273181296*^9}, 3.9142483117403307`*^9, {
   3.91424840086017*^9, 3.91424840974339*^9}, 3.9142491926062737`*^9, 
   3.914249242686172*^9, 3.914249349510926*^9, 3.914249428197564*^9, 
   3.914249620680861*^9, 3.914249816611293*^9, 3.9142500504886427`*^9, 
   3.914257394154055*^9, 3.9142576979044333`*^9, 3.9142577359714813`*^9, 
   3.9142637872551603`*^9, 3.914264189152763*^9, 3.914264242674443*^9, 
   3.914299437507493*^9, 3.914324231567259*^9, 3.914324274736092*^9, 
   3.914415758673751*^9, 3.914415839991951*^9, {3.914560399483523*^9, 
   3.9145604664752083`*^9}, 3.914560504904215*^9, {3.914570545731777*^9, 
   3.914570639695883*^9}, {3.914570878051447*^9, 3.914570984085793*^9}, {
   3.914571431376348*^9, 3.914571569383308*^9}, 3.9145716342024097`*^9, {
   3.914571664587286*^9, 3.9145716971475286`*^9}, 3.914571752501437*^9, 
   3.914571963084347*^9, 3.914572657153718*^9, 3.9145731905611763`*^9, 
   3.914575105565503*^9, {3.91459333336473*^9, 3.914593364914064*^9}, {
   3.915014396090083*^9, 3.9150144730053377`*^9}, {3.9150146657147903`*^9, 
   3.915014724448106*^9}, {3.915014758921704*^9, 3.915014769905447*^9}, 
   3.915014821777347*^9, {3.915022440969888*^9, 3.915022471604024*^9}, 
   3.915023143886386*^9, 3.915024242529792*^9, {3.9150285470544643`*^9, 
   3.9150285610814753`*^9}, 3.915201762292547*^9, 3.915203045788047*^9, 
   3.9155219929844*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"37189c32-6ac5-4cb4-b716-c32d38d9bb8b"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.914246143500691*^9, 3.914246234260503*^9}, 
   3.914246521026794*^9, {3.914246709768141*^9, 3.914246718490075*^9}, {
   3.914248263097087*^9, 3.914248273181296*^9}, 3.9142483117403307`*^9, {
   3.91424840086017*^9, 3.91424840974339*^9}, 3.9142491926062737`*^9, 
   3.914249242686172*^9, 3.914249349510926*^9, 3.914249428197564*^9, 
   3.914249620680861*^9, 3.914249816611293*^9, 3.9142500504886427`*^9, 
   3.914257394154055*^9, 3.9142576979044333`*^9, 3.9142577359714813`*^9, 
   3.9142637872551603`*^9, 3.914264189152763*^9, 3.914264242674443*^9, 
   3.914299437507493*^9, 3.914324231567259*^9, 3.914324274736092*^9, 
   3.914415758673751*^9, 3.914415839991951*^9, {3.914560399483523*^9, 
   3.9145604664752083`*^9}, 3.914560504904215*^9, {3.914570545731777*^9, 
   3.914570639695883*^9}, {3.914570878051447*^9, 3.914570984085793*^9}, {
   3.914571431376348*^9, 3.914571569383308*^9}, 3.9145716342024097`*^9, {
   3.914571664587286*^9, 3.9145716971475286`*^9}, 3.914571752501437*^9, 
   3.914571963084347*^9, 3.914572657153718*^9, 3.9145731905611763`*^9, 
   3.914575105565503*^9, {3.91459333336473*^9, 3.914593364914064*^9}, {
   3.915014396090083*^9, 3.9150144730053377`*^9}, {3.9150146657147903`*^9, 
   3.915014724448106*^9}, {3.915014758921704*^9, 3.915014769905447*^9}, 
   3.915014821777347*^9, {3.915022440969888*^9, 3.915022471604024*^9}, 
   3.915023143886386*^9, 3.915024242529792*^9, {3.9150285470544643`*^9, 
   3.9150285610814753`*^9}, 3.915201762292547*^9, 3.915203045788047*^9, 
   3.915521993045026*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"1036caff-0777-45de-b1b8-572687e619c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kGJi\[Epsilon]i", "=", 
   RowBox[{
    RowBox[{"Gd", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "2"], " ", "\[Mu]0"}], "-", 
       RowBox[{
        FractionBox["2", "d"], " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
        "\[CapitalOmega]"}]}], ")"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "pd0"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
       SuperscriptBox["k", "2"], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"b\[Eta]\[Tau]d", "-", "\[Eta]\[Tau]d"}], "\[Rho]perp"], 
        ")"}], " ", "s0", " ", "T0"}], "-", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], 
       SuperscriptBox["k", "2"], 
       RowBox[{"(", 
        RowBox[{"\[Gamma]\[Epsilon]d", "-", "b\[Gamma]\[Epsilon]d", "+", 
         RowBox[{"\[Eta]d", " ", "\[Mu]0"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
       "\[ImaginaryI]", " ", "s0", " ", "T0", " ", "\[Omega]", " ", "\[Eta]d",
         " ", "\[CapitalOmega]", " ", 
        SuperscriptBox["k", "2"]}], "\[Rho]perp"]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kG\[Epsilon]iJi", "=", 
   RowBox[{
    RowBox[{"Gd", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "2"], " ", "\[Mu]0"}], "+", 
       RowBox[{
        FractionBox["2", "d"], "\[ImaginaryI]", " ", "\[Omega]", " ", 
        "\[CapitalOmega]"}]}], ")"}]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "pd0"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
       SuperscriptBox["k", "2"], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"b\[Eta]\[Tau]d", "+", "\[Eta]\[Tau]d"}], "\[Rho]perp"], 
        ")"}], " ", "s0", " ", "T0"}], "-", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], 
       SuperscriptBox["k", "2"], 
       RowBox[{"(", 
        RowBox[{"\[Gamma]\[Epsilon]d", "+", "b\[Gamma]\[Epsilon]d", "+", 
         RowBox[{"\[Eta]d", " ", "\[Mu]0"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
       "\[ImaginaryI]", " ", "s0", " ", "T0", " ", "\[Omega]", " ", "\[Eta]d",
         " ", "\[CapitalOmega]", " ", 
        SuperscriptBox["k", "2"]}], "\[Rho]perp"]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]n", "[", "2", "]"}]], 
           RowBox[{
           "JiS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
         "-", "kGJi\[Epsilon]i"}], ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]A", "[", "2", "]"}]], 
           RowBox[{
           "\[Epsilon]iS", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}]}], "-", "kG\[Epsilon]iJi"}], ")"}], 
       "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.890806508536566*^9, 3.89080652721491*^9}, {
   3.890806658831862*^9, 3.890806668191037*^9}, {3.890808865405314*^9, 
   3.8908088715071793`*^9}, {3.89080890561869*^9, 3.890808969895602*^9}, {
   3.890813303899922*^9, 3.890813395609172*^9}, {3.890813426227505*^9, 
   3.8908134979644117`*^9}, {3.890813560596914*^9, 3.890813635511776*^9}, {
   3.890813694387691*^9, 3.890813731998865*^9}, {3.890813767854225*^9, 
   3.890813812293564*^9}, {3.890813847786126*^9, 3.890813915510908*^9}, {
   3.890813952088296*^9, 3.890814049179816*^9}, {3.890814117624154*^9, 
   3.890814127218515*^9}, {3.890814159981738*^9, 3.890814276174393*^9}, {
   3.890814314605295*^9, 3.890814446773228*^9}, {3.8908144818735743`*^9, 
   3.8908146197925*^9}, {3.890814650939367*^9, 3.890814769333724*^9}, {
   3.890820768136959*^9, 3.890820796003635*^9}, {3.913726254533903*^9, 
   3.913726600463669*^9}, {3.913728881148933*^9, 3.913729004397692*^9}, 
   3.91372905265623*^9, {3.913729133779953*^9, 3.913729204475431*^9}, {
   3.913748906390887*^9, 3.913748914777451*^9}, {3.913749033587564*^9, 
   3.913749046958535*^9}, {3.913895452600072*^9, 3.9138955348913097`*^9}, 
   3.913895566062743*^9, {3.914246859760286*^9, 3.914246960001806*^9}, {
   3.914247016531576*^9, 3.914247034060416*^9}, {3.914247075682831*^9, 
   3.914247138320154*^9}, {3.914247193494755*^9, 3.914247202122098*^9}, {
   3.914247542098446*^9, 3.914247579116407*^9}, {3.914247615465128*^9, 
   3.914247656660081*^9}, {3.914247854881558*^9, 3.914247855660594*^9}, {
   3.914247890151908*^9, 3.914247916260888*^9}, {3.914247948749555*^9, 
   3.914247982297179*^9}, {3.914248030613875*^9, 3.914248059225782*^9}, {
   3.914248199194512*^9, 3.914248199725518*^9}, {3.914248575753564*^9, 
   3.91424858040707*^9}, {3.914248615518616*^9, 3.914248777977139*^9}, {
   3.914248811361471*^9, 3.9142491438424187`*^9}, {3.914249450099065*^9, 
   3.914249508743575*^9}, 3.914249633086879*^9, {3.914250059257098*^9, 
   3.914250060888769*^9}, {3.914257404392556*^9, 3.914257415251018*^9}, {
   3.914257715562119*^9, 3.914257724645996*^9}, {3.914324239901505*^9, 
   3.91432424144444*^9}, {3.914415779312924*^9, 3.914415781804718*^9}, {
   3.914415820833838*^9, 3.9144158272630587`*^9}, {3.914560510282479*^9, 
   3.914560521438011*^9}, {3.9145712493714046`*^9, 3.914571267914559*^9}, {
   3.914575107751899*^9, 3.914575107857081*^9}, {3.91459336837901*^9, 
   3.914593386269538*^9}, {3.915015009116424*^9, 3.915015031329063*^9}, {
   3.915015087305437*^9, 3.915015103238158*^9}, {3.91501513854865*^9, 
   3.915015198692156*^9}, {3.915015248857879*^9, 3.9150152901914787`*^9}, 
   3.915015460931821*^9, 3.9150155007723618`*^9, {3.915015533896439*^9, 
   3.915015534479036*^9}, {3.915015578867076*^9, 3.915015781246407*^9}, {
   3.915015883811713*^9, 3.915015911316702*^9}, {3.915022431278266*^9, 
   3.915022435332*^9}, {3.9150225021939287`*^9, 3.915022507016264*^9}, {
   3.915022568986816*^9, 3.915022631833993*^9}, {3.91502272532146*^9, 
   3.915022789487732*^9}, {3.9150228205880327`*^9, 3.915022861792816*^9}, {
   3.915022894171006*^9, 3.91502291261395*^9}, {3.915022961784972*^9, 
   3.915022996463382*^9}, {3.9150230371703453`*^9, 3.915023040295423*^9}, {
   3.91502309872079*^9, 3.915023100780318*^9}, {3.915028688891615*^9, 
   3.915028711740728*^9}, {3.915201768135161*^9, 3.915201790170601*^9}, {
   3.915203036751206*^9, 3.915203038227332*^9}, {3.915521996878729*^9, 
   3.915522068591848*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"e448e148-3ac2-4a6a-9246-12dcbf9f1a10"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.91372630158653*^9, 3.913726328173567*^9}, {
   3.913726362208251*^9, 3.913726519379737*^9}, {3.913726553382505*^9, 
   3.913726602250287*^9}, {3.913728882010314*^9, 3.9137290050771112`*^9}, 
   3.913729053342624*^9, {3.913729143313415*^9, 3.913729204848322*^9}, {
   3.913729363603113*^9, 3.913729415168002*^9}, 3.913736787907264*^9, 
   3.913748916025919*^9, 3.913749047807701*^9, 3.913749831824208*^9, 
   3.913751599164629*^9, {3.913895447741104*^9, 3.9138955362769623`*^9}, 
   3.91389556688836*^9, 3.913899563769952*^9, 3.9139097940492067`*^9, {
   3.914246868702647*^9, 3.914246892750538*^9}, {3.914246933156786*^9, 
   3.914246965116504*^9}, {3.9142470183844547`*^9, 3.914247035237157*^9}, {
   3.914247083770154*^9, 3.914247139614167*^9}, {3.914247197764336*^9, 
   3.914247202824608*^9}, {3.914247533788438*^9, 3.914247583085677*^9}, 
   3.914247625982834*^9, 3.914247658548871*^9, {3.914247859483438*^9, 
   3.91424791817205*^9}, {3.914247954993389*^9, 3.914247982804461*^9}, {
   3.914248035346957*^9, 3.914248061291717*^9}, 3.914248127262509*^9, {
   3.914248177180209*^9, 3.914248200291074*^9}, 3.914248523962367*^9, 
   3.914248584720152*^9, {3.914248637875988*^9, 3.914248778460305*^9}, {
   3.914248837439315*^9, 3.914249144221046*^9}, 3.914249254788335*^9, 
   3.914249451651523*^9, {3.914249487254702*^9, 3.914249509174648*^9}, 
   3.914249633849774*^9, 3.914249825804398*^9, 3.9142500612960033`*^9, {
   3.9142573983613453`*^9, 3.9142574305870943`*^9}, {3.914257711403659*^9, 
   3.9142577264544697`*^9}, 3.91426379733395*^9, 3.9142641918025007`*^9, 
   3.914264245943898*^9, 3.914324242424886*^9, 3.914324276842647*^9, 
   3.914415794871005*^9, 3.9144158286252823`*^9, {3.914560513513263*^9, 
   3.9145605222454844`*^9}, 3.914570670287057*^9, {3.914571252258729*^9, 
   3.914571268843732*^9}, 3.914572850351651*^9, {3.914573198160311*^9, 
   3.914573216943034*^9}, 3.9145751082954683`*^9, {3.914593370535104*^9, 
   3.914593386862276*^9}, {3.915015013599236*^9, 3.915015032932517*^9}, {
   3.915015090174164*^9, 3.915015103883861*^9}, {3.915015174039591*^9, 
   3.91501520159295*^9}, {3.915015257863049*^9, 3.915015290946756*^9}, 
   3.915015461512553*^9, 3.915015504858247*^9, 3.915015535511441*^9, {
   3.9150155961900377`*^9, 3.91501568279405*^9}, {3.915015713452742*^9, 
   3.9150157263624477`*^9}, {3.9150157632854443`*^9, 3.915015782063034*^9}, {
   3.915015887510629*^9, 3.915015912207342*^9}, 3.915022436759441*^9, {
   3.915022488033713*^9, 3.915022507516871*^9}, {3.91502257703808*^9, 
   3.9150226322926188`*^9}, {3.915022727044557*^9, 3.915022731791703*^9}, {
   3.915022764718805*^9, 3.915022790310964*^9}, {3.915022823735943*^9, 
   3.9150228635731*^9}, 3.915022913049493*^9, {3.915022965292513*^9, 
   3.915022997410419*^9}, 3.915023041001093*^9, 3.915023101481736*^9, 
   3.91502871336994*^9, {3.915201779850906*^9, 3.915201790813074*^9}, {
   3.915521998954522*^9, 3.91552206905058*^9}},
 CellLabel->
  "Out[115]=",ExpressionUUID->"403c98f4-b7a7-4956-bd92-3f5cfc8847d4"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.91372630158653*^9, 3.913726328173567*^9}, {
   3.913726362208251*^9, 3.913726519379737*^9}, {3.913726553382505*^9, 
   3.913726602250287*^9}, {3.913728882010314*^9, 3.9137290050771112`*^9}, 
   3.913729053342624*^9, {3.913729143313415*^9, 3.913729204848322*^9}, {
   3.913729363603113*^9, 3.913729415168002*^9}, 3.913736787907264*^9, 
   3.913748916025919*^9, 3.913749047807701*^9, 3.913749831824208*^9, 
   3.913751599164629*^9, {3.913895447741104*^9, 3.9138955362769623`*^9}, 
   3.91389556688836*^9, 3.913899563769952*^9, 3.9139097940492067`*^9, {
   3.914246868702647*^9, 3.914246892750538*^9}, {3.914246933156786*^9, 
   3.914246965116504*^9}, {3.9142470183844547`*^9, 3.914247035237157*^9}, {
   3.914247083770154*^9, 3.914247139614167*^9}, {3.914247197764336*^9, 
   3.914247202824608*^9}, {3.914247533788438*^9, 3.914247583085677*^9}, 
   3.914247625982834*^9, 3.914247658548871*^9, {3.914247859483438*^9, 
   3.91424791817205*^9}, {3.914247954993389*^9, 3.914247982804461*^9}, {
   3.914248035346957*^9, 3.914248061291717*^9}, 3.914248127262509*^9, {
   3.914248177180209*^9, 3.914248200291074*^9}, 3.914248523962367*^9, 
   3.914248584720152*^9, {3.914248637875988*^9, 3.914248778460305*^9}, {
   3.914248837439315*^9, 3.914249144221046*^9}, 3.914249254788335*^9, 
   3.914249451651523*^9, {3.914249487254702*^9, 3.914249509174648*^9}, 
   3.914249633849774*^9, 3.914249825804398*^9, 3.9142500612960033`*^9, {
   3.9142573983613453`*^9, 3.9142574305870943`*^9}, {3.914257711403659*^9, 
   3.9142577264544697`*^9}, 3.91426379733395*^9, 3.9142641918025007`*^9, 
   3.914264245943898*^9, 3.914324242424886*^9, 3.914324276842647*^9, 
   3.914415794871005*^9, 3.9144158286252823`*^9, {3.914560513513263*^9, 
   3.9145605222454844`*^9}, 3.914570670287057*^9, {3.914571252258729*^9, 
   3.914571268843732*^9}, 3.914572850351651*^9, {3.914573198160311*^9, 
   3.914573216943034*^9}, 3.9145751082954683`*^9, {3.914593370535104*^9, 
   3.914593386862276*^9}, {3.915015013599236*^9, 3.915015032932517*^9}, {
   3.915015090174164*^9, 3.915015103883861*^9}, {3.915015174039591*^9, 
   3.91501520159295*^9}, {3.915015257863049*^9, 3.915015290946756*^9}, 
   3.915015461512553*^9, 3.915015504858247*^9, 3.915015535511441*^9, {
   3.9150155961900377`*^9, 3.91501568279405*^9}, {3.915015713452742*^9, 
   3.9150157263624477`*^9}, {3.9150157632854443`*^9, 3.915015782063034*^9}, {
   3.915015887510629*^9, 3.915015912207342*^9}, 3.915022436759441*^9, {
   3.915022488033713*^9, 3.915022507516871*^9}, {3.91502257703808*^9, 
   3.9150226322926188`*^9}, {3.915022727044557*^9, 3.915022731791703*^9}, {
   3.915022764718805*^9, 3.915022790310964*^9}, {3.915022823735943*^9, 
   3.9150228635731*^9}, 3.915022913049493*^9, {3.915022965292513*^9, 
   3.915022997410419*^9}, 3.915023041001093*^9, 3.915023101481736*^9, 
   3.91502871336994*^9, {3.915201779850906*^9, 3.915201790813074*^9}, {
   3.915521998954522*^9, 3.91552206908467*^9}},
 CellLabel->
  "Out[116]=",ExpressionUUID->"2faa9ad6-19c4-43b7-8389-d22a01009a66"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["vector-tensor", "Subsubsection",
 CellChangeTimes->{{3.913749515677297*^9, 
  3.913749528263009*^9}},ExpressionUUID->"5f4d7530-f321-46c2-a90c-\
819fd7bb4d59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Tau]ijJi", "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "Gd", " ", "k", " ", "\[CapitalOmega]"}], 
    "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Omega]", "2"], "k", 
      RowBox[{"(", 
       RowBox[{"b\[Eta]\[Tau]d", "+", "\[Eta]\[Tau]d"}], ")"}]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kGJi\[Tau]ij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "Gd", " ", "k", " ", 
     "\[CapitalOmega]"}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Omega]", "2"], "k", 
      RowBox[{"(", 
       RowBox[{"b\[Eta]\[Tau]d", "-", "\[Eta]\[Tau]d"}], ")"}]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]A", "[", "2", "]"}]], 
           RowBox[{"\[Tau]ijS", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
         "kG\[Tau]ijJi"}], ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]h", "[", 
             RowBox[{"1", ",", "2"}], "]"}]], 
           RowBox[{
           "JiS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
         "-", "kGJi\[Tau]ij"}], ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.913749200129137*^9, 3.913749249421134*^9}, {
   3.913749339945797*^9, 3.913749343112424*^9}, {3.913749401479637*^9, 
   3.913749405628375*^9}, {3.913895644413865*^9, 3.913895648499893*^9}, {
   3.9142103956668587`*^9, 3.914210429877742*^9}, {3.914210479334654*^9, 
   3.9142104812375507`*^9}, {3.914210528874669*^9, 3.914210543592323*^9}, {
   3.914210712347883*^9, 3.914210764867552*^9}, {3.914210815381362*^9, 
   3.914210889935564*^9}, {3.914210981530704*^9, 3.914210990724445*^9}, {
   3.914211070299998*^9, 3.914211087061962*^9}, {3.91421113123181*^9, 
   3.914211167686753*^9}, {3.914211458340599*^9, 3.914211464455688*^9}, {
   3.914211500219079*^9, 3.914211567774818*^9}, {3.914211699886901*^9, 
   3.9142117000936003`*^9}, 3.914214527428788*^9, {3.914243248237357*^9, 
   3.9142432526230783`*^9}, {3.914243289626616*^9, 3.914243298795783*^9}, {
   3.914243364025524*^9, 3.914243380001676*^9}, {3.914243412296881*^9, 
   3.914243420844301*^9}, {3.914243536066658*^9, 3.914243561341062*^9}, {
   3.914243593991444*^9, 3.914243599251878*^9}, {3.91424368254865*^9, 
   3.914243700046811*^9}, {3.914250320243293*^9, 3.91425033456652*^9}, 
   3.9142506983134747`*^9, {3.9142514909130363`*^9, 3.914251497758053*^9}, {
   3.914252368154251*^9, 3.914252369159179*^9}, {3.914252477652923*^9, 
   3.914252482145453*^9}, 3.914257601756769*^9, {3.914257891207308*^9, 
   3.914257989379953*^9}, {3.914258036644476*^9, 3.91425805057676*^9}, {
   3.914260915899151*^9, 3.914260920856207*^9}, {3.9142611475581217`*^9, 
   3.914261148434339*^9}, {3.9142614204503117`*^9, 3.914261434675615*^9}, {
   3.914261962721154*^9, 3.9142619652825003`*^9}, {3.91426203070222*^9, 
   3.914262113246084*^9}, {3.914262220523247*^9, 3.914262353836216*^9}, {
   3.914262387158282*^9, 3.914262451364107*^9}, {3.914262497265903*^9, 
   3.914262517951255*^9}, {3.914262583642983*^9, 3.914262661493571*^9}, {
   3.914264266096379*^9, 3.9142642674631844`*^9}, {3.914324286433848*^9, 
   3.914324288399349*^9}, {3.91441584664564*^9, 3.914415862128029*^9}, {
   3.91441685469847*^9, 3.914416940902574*^9}, {3.914417095434491*^9, 
   3.914417100965972*^9}, {3.914560532943563*^9, 3.914560607017789*^9}, {
   3.914560723512308*^9, 3.914560732152015*^9}, {3.914561654962542*^9, 
   3.914561664774762*^9}, {3.914561726142253*^9, 3.914561729578165*^9}, {
   3.914561853890254*^9, 3.914561856456583*^9}, {3.914562294859642*^9, 
   3.914562322088193*^9}, {3.914563260156509*^9, 3.914563294729648*^9}, {
   3.914570706225552*^9, 3.914570708054939*^9}, {3.914573231470222*^9, 
   3.914573235488188*^9}, {3.914575110719608*^9, 3.914575110844625*^9}, {
   3.914593409593556*^9, 3.914593455294202*^9}, {3.915201817783491*^9, 
   3.915201821531782*^9}, {3.91520195643202*^9, 3.915201996475416*^9}, {
   3.9152020282881303`*^9, 3.915202074524469*^9}, {3.915202107008462*^9, 
   3.91520218600908*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"de7e2d59-d0ec-49c2-87fb-e69273b460b8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, {3.913749340358877*^9, 3.91374934346682*^9}, 
   3.913749832296279*^9, {3.913751614485127*^9, 3.913751619492817*^9}, {
   3.913895640183565*^9, 3.913895649412031*^9}, 3.9138995740393744`*^9, 
   3.913909802118718*^9, {3.914210414075589*^9, 3.914210438574187*^9}, 
   3.914210552544569*^9, {3.914210717610696*^9, 3.914210766292222*^9}, 
   3.914210991589188*^9, {3.914211071540156*^9, 3.914211087935186*^9}, {
   3.914211124419922*^9, 3.914211140016094*^9}, 3.914211170887886*^9, {
   3.914211464921051*^9, 3.914211595842259*^9}, {3.914211701025161*^9, 
   3.914211725386058*^9}, 3.914211832528515*^9, {3.9142145177431803`*^9, 
   3.914214528584302*^9}, 3.914219416528642*^9, 3.914243253366631*^9, 
   3.9142432953479843`*^9, {3.914243373356594*^9, 3.9142433806702127`*^9}, {
   3.91424341494517*^9, 3.914243431112819*^9}, {3.914243511160396*^9, 
   3.914243561927758*^9}, 3.914243599744898*^9, {3.914243695006851*^9, 
   3.914243700526222*^9}, {3.914250330126579*^9, 3.914250336015535*^9}, 
   3.914250699380757*^9, {3.914251471611261*^9, 3.914251498730628*^9}, 
   3.914252370184841*^9, 3.914252482774432*^9, 3.914257437756297*^9, 
   3.914257602183255*^9, 3.914257758120346*^9, {3.914257900468914*^9, 
   3.914257940676034*^9}, {3.914257990034738*^9, 3.91425800435942*^9}, {
   3.91425803779842*^9, 3.914258052265688*^9}, 3.914260843028633*^9, 
   3.914260921420425*^9, 3.914261148800065*^9, {3.914261427095632*^9, 
   3.91426143530159*^9}, 3.914261965923686*^9, {3.9142620410594378`*^9, 
   3.914262114150028*^9}, {3.9142622320240903`*^9, 3.914262297241077*^9}, {
   3.914262328855989*^9, 3.914262355259265*^9}, {3.91426241006714*^9, 
   3.91426245271314*^9}, {3.914262501669217*^9, 3.914262507675246*^9}, 
   3.914262593713649*^9, {3.914262633651369*^9, 3.9142626619963703`*^9}, 
   3.914264202316378*^9, 3.914264268574383*^9, 3.914324289297559*^9, 
   3.9144158629818583`*^9, 3.914416859715818*^9, {3.914416894904021*^9, 
   3.9144169414958687`*^9}, {3.9144170977105017`*^9, 3.914417101604931*^9}, {
   3.914560535277116*^9, 3.914560608996157*^9}, 3.914560651673388*^9, {
   3.9145607261961603`*^9, 3.914560734944368*^9}, 3.914561565587331*^9, {
   3.914561658137433*^9, 3.914561665360278*^9}, {3.914561726678465*^9, 
   3.914561730516616*^9}, 3.91456185713107*^9, {3.91456229888183*^9, 
   3.914562322780745*^9}, 3.914562770211866*^9, {3.9145632890577*^9, 
   3.914563296944127*^9}, {3.9145706962443247`*^9, 3.914570708840494*^9}, {
   3.91457322761812*^9, 3.914573236129657*^9}, 3.914575111238754*^9, {
   3.914593403263936*^9, 3.914593455776064*^9}, 3.91520183742973*^9, {
   3.915201986876815*^9, 3.91520199723811*^9}, {3.915202029983842*^9, 
   3.915202054413719*^9}, {3.915202090188447*^9, 3.915202186837022*^9}, 
   3.9155221145478373`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"001ca8fd-9327-49df-bb8d-d6038b6ba7d3"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, {3.913749340358877*^9, 3.91374934346682*^9}, 
   3.913749832296279*^9, {3.913751614485127*^9, 3.913751619492817*^9}, {
   3.913895640183565*^9, 3.913895649412031*^9}, 3.9138995740393744`*^9, 
   3.913909802118718*^9, {3.914210414075589*^9, 3.914210438574187*^9}, 
   3.914210552544569*^9, {3.914210717610696*^9, 3.914210766292222*^9}, 
   3.914210991589188*^9, {3.914211071540156*^9, 3.914211087935186*^9}, {
   3.914211124419922*^9, 3.914211140016094*^9}, 3.914211170887886*^9, {
   3.914211464921051*^9, 3.914211595842259*^9}, {3.914211701025161*^9, 
   3.914211725386058*^9}, 3.914211832528515*^9, {3.9142145177431803`*^9, 
   3.914214528584302*^9}, 3.914219416528642*^9, 3.914243253366631*^9, 
   3.9142432953479843`*^9, {3.914243373356594*^9, 3.9142433806702127`*^9}, {
   3.91424341494517*^9, 3.914243431112819*^9}, {3.914243511160396*^9, 
   3.914243561927758*^9}, 3.914243599744898*^9, {3.914243695006851*^9, 
   3.914243700526222*^9}, {3.914250330126579*^9, 3.914250336015535*^9}, 
   3.914250699380757*^9, {3.914251471611261*^9, 3.914251498730628*^9}, 
   3.914252370184841*^9, 3.914252482774432*^9, 3.914257437756297*^9, 
   3.914257602183255*^9, 3.914257758120346*^9, {3.914257900468914*^9, 
   3.914257940676034*^9}, {3.914257990034738*^9, 3.91425800435942*^9}, {
   3.91425803779842*^9, 3.914258052265688*^9}, 3.914260843028633*^9, 
   3.914260921420425*^9, 3.914261148800065*^9, {3.914261427095632*^9, 
   3.91426143530159*^9}, 3.914261965923686*^9, {3.9142620410594378`*^9, 
   3.914262114150028*^9}, {3.9142622320240903`*^9, 3.914262297241077*^9}, {
   3.914262328855989*^9, 3.914262355259265*^9}, {3.91426241006714*^9, 
   3.91426245271314*^9}, {3.914262501669217*^9, 3.914262507675246*^9}, 
   3.914262593713649*^9, {3.914262633651369*^9, 3.9142626619963703`*^9}, 
   3.914264202316378*^9, 3.914264268574383*^9, 3.914324289297559*^9, 
   3.9144158629818583`*^9, 3.914416859715818*^9, {3.914416894904021*^9, 
   3.9144169414958687`*^9}, {3.9144170977105017`*^9, 3.914417101604931*^9}, {
   3.914560535277116*^9, 3.914560608996157*^9}, 3.914560651673388*^9, {
   3.9145607261961603`*^9, 3.914560734944368*^9}, 3.914561565587331*^9, {
   3.914561658137433*^9, 3.914561665360278*^9}, {3.914561726678465*^9, 
   3.914561730516616*^9}, 3.91456185713107*^9, {3.91456229888183*^9, 
   3.914562322780745*^9}, 3.914562770211866*^9, {3.9145632890577*^9, 
   3.914563296944127*^9}, {3.9145706962443247`*^9, 3.914570708840494*^9}, {
   3.91457322761812*^9, 3.914573236129657*^9}, 3.914575111238754*^9, {
   3.914593403263936*^9, 3.914593455776064*^9}, 3.91520183742973*^9, {
   3.915201986876815*^9, 3.91520199723811*^9}, {3.915202029983842*^9, 
   3.915202054413719*^9}, {3.915202090188447*^9, 3.915202186837022*^9}, 
   3.915522114577141*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"5b59637f-799d-46e2-bef2-35c1033a67cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Tau]ij\[Epsilon]i", "=", 
   RowBox[{
    RowBox[{
    "\[ImaginaryI]", " ", "Gd", " ", "k", " ", "\[Mu]0", " ", 
     "\[CapitalOmega]"}], "-", 
    FractionBox[
     RowBox[{"\[Omega]", " ", "k", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", 
         RowBox[{"(", 
          RowBox[{
          "\[Gamma]\[Epsilon]\[Tau]", "-", "b\[Gamma]\[Epsilon]\[Tau]", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Eta]\[Tau]d", "+", "b\[Eta]\[Tau]d"}], ")"}], " ", 
            "\[Mu]0"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"s0", " ", "T0"}], "\[Rho]perp"], 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b\[Eta]\[Tau]d", "+", "\[Eta]\[Tau]d"}], ")"}], " ", 
            "\[CapitalOmega]"}]}], ")"}]}]}], ")"}]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kG\[Epsilon]i\[Tau]ij", "=", 
   RowBox[{
    RowBox[{
    "\[ImaginaryI]", " ", "Gd", " ", "k", " ", "\[Mu]0", " ", 
     "\[CapitalOmega]"}], "-", 
    FractionBox[
     RowBox[{"\[Omega]", " ", "k", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", 
         RowBox[{"(", 
          RowBox[{
          "\[Gamma]\[Epsilon]\[Tau]", "+", "b\[Gamma]\[Epsilon]\[Tau]", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Eta]\[Tau]d", "-", "b\[Eta]\[Tau]d"}], ")"}], " ", 
            "\[Mu]0"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"s0", " ", "T0", " "}], "\[Rho]perp"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b\[Eta]\[Tau]d", "-", "\[Eta]\[Tau]d"}], ")"}], " ", 
            "\[CapitalOmega]"}]}], ")"}]}]}], ")"}]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"wave", " ", "back"}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]n", "[", "2", "]"}]], 
          RowBox[{"\[Tau]ijS", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
        "kG\[Tau]ij\[Epsilon]i"}], ")"}], "/.", "subs"}], "//", "Simplify"}], 
    "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"-", "1"}], 
          RowBox[{"wave", " ", "back"}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{"1", ",", "2"}], "]"}]], 
          RowBox[{
          "\[Epsilon]iS", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}]}], "+", "kG\[Epsilon]i\[Tau]ij"}], 
       ")"}], "/.", "subs"}], "//", "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/USRJeqRxlvHd5W6CSCaz5svA0TnXjmfA6I/lyaX
gGjWN1PB9KunTr3XNd868rBdmACiC968Yr8BpJ9oiXGA6JZ/7yRAdJ7xWSkQ
3bq1/s5dIL2rZT2Yjohg0vwNpHXtncG0g4PbfXWtt44btBrA9KV3He4aQPqU
2sZIEN3GdHtZHpCemM+4HEQr1M36A6I5uTcw5gPp+4dZ6ouB9EkmjyYQ/SY7
rqMUSGs8ngWm55ZYLgTR607YgOk26zXT6oD0atZLs0D0nAfyl5drv3UMmBt9
D0S7zeB7DKIvRtX/BNGfU4v+gmgp0XyWFUA6TaRfGERHTFIWBdGvJnepgOhJ
yu5qIBoAEHKj2g==
  "],
 CellLabel->
  "In[121]:=",ExpressionUUID->"2b8c17cc-4b94-4b79-9c78-e4b7a23ad846"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9142524984566927`*^9, 3.914252502900921*^9}, 
   3.914257524541788*^9, 3.914257774729944*^9, 3.91426420458068*^9, {
   3.914264285081881*^9, 3.914264294040695*^9}, 3.914324299163934*^9, 
   3.914415869263305*^9, {3.914416698640045*^9, 3.914416710095666*^9}, {
   3.914416749633616*^9, 3.914416846210539*^9}, 3.9145607713684807`*^9, 
   3.914560824806268*^9, {3.914561512475942*^9, 3.914561518823683*^9}, 
   3.914561550358458*^9, {3.9145707248517714`*^9, 3.914570777199369*^9}, 
   3.914573255722371*^9, {3.914574896903667*^9, 3.914574917557925*^9}, 
   3.914575114341382*^9, {3.91459345958976*^9, 3.914593495142931*^9}, {
   3.915202220476809*^9, 3.915202292787647*^9}, {3.915202332149331*^9, 
   3.915202452216929*^9}, {3.915202488029976*^9, 3.915202508796258*^9}, {
   3.915202586650914*^9, 3.9152025961628227`*^9}, {3.915202707991125*^9, 
   3.915202730023938*^9}, {3.915202858611582*^9, 3.915202867019347*^9}, 
   3.915522116548705*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"f97cbc06-0b56-4583-8ef9-f1b8f717ebff"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9142524984566927`*^9, 3.914252502900921*^9}, 
   3.914257524541788*^9, 3.914257774729944*^9, 3.91426420458068*^9, {
   3.914264285081881*^9, 3.914264294040695*^9}, 3.914324299163934*^9, 
   3.914415869263305*^9, {3.914416698640045*^9, 3.914416710095666*^9}, {
   3.914416749633616*^9, 3.914416846210539*^9}, 3.9145607713684807`*^9, 
   3.914560824806268*^9, {3.914561512475942*^9, 3.914561518823683*^9}, 
   3.914561550358458*^9, {3.9145707248517714`*^9, 3.914570777199369*^9}, 
   3.914573255722371*^9, {3.914574896903667*^9, 3.914574917557925*^9}, 
   3.914575114341382*^9, {3.91459345958976*^9, 3.914593495142931*^9}, {
   3.915202220476809*^9, 3.915202292787647*^9}, {3.915202332149331*^9, 
   3.915202452216929*^9}, {3.915202488029976*^9, 3.915202508796258*^9}, {
   3.915202586650914*^9, 3.9152025961628227`*^9}, {3.915202707991125*^9, 
   3.915202730023938*^9}, {3.915202858611582*^9, 3.915202867019347*^9}, 
   3.9155221166372833`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"48385333-9589-4843-8d8c-e12a92e17540"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Tau]ij\[Pi]i", "=", 
   FractionBox[
    RowBox[{"k", " ", "\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Eta]", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b\[Eta]\[Tau]d", "+", "\[Eta]\[Tau]d"}], ")"}], " ", 
        "\[CapitalOmega]"}]}], ")"}]}], "\[CapitalDelta]perp"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kG\[Pi]i\[Tau]ij", "=", 
   FractionBox[
    RowBox[{"k", " ", "\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Eta]", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b\[Eta]\[Tau]d"}], "+", "\[Eta]\[Tau]d"}], ")"}], " ",
         "\[CapitalOmega]"}]}], ")"}]}], "\[CapitalDelta]perp"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"wave", " ", "back"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]v", "[", "2", "]"}]], 
       RowBox[{"\[Tau]ijS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
     "kG\[Tau]ij\[Pi]i"}], ")"}], "/.", "subs"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"wave", " ", "back"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]h", "[", 
         RowBox[{"1", ",", "2"}], "]"}]], 
       RowBox[{
       "\[Pi]iS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
     "-", "kG\[Pi]i\[Tau]ij"}], ")"}], "/.", "subs"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.913749200129137*^9, 3.913749249421134*^9}, {
  3.913749312446662*^9, 3.913749350494681*^9}, {3.913749383787136*^9, 
  3.913749386476719*^9}, {3.913749419967396*^9, 3.9137494277513866`*^9}, {
  3.9142510517286577`*^9, 3.9142511110343113`*^9}, {3.914251266565627*^9, 
  3.914251283708685*^9}, {3.914252344010961*^9, 3.914252345436207*^9}, {
  3.9142525073565397`*^9, 3.914252510127952*^9}, {3.91432435374861*^9, 
  3.914324355931374*^9}, {3.9144158756614847`*^9, 3.914415877824621*^9}, {
  3.914560828504712*^9, 3.914560829881933*^9}, {3.914575116766074*^9, 
  3.914575116893319*^9}, {3.914593499238046*^9, 3.9145935024375362`*^9}, {
  3.915202883966099*^9, 3.915202903211651*^9}, {3.915202934119333*^9, 
  3.915202950267633*^9}, {3.915203054522497*^9, 3.915203056126062*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"efeef939-1648-4081-9245-7380d6501495"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, {3.913749325963067*^9, 3.9137493508883266`*^9}, 
   3.91374942880942*^9, 3.913749832455611*^9, 3.913751619841292*^9, 
   3.913895673483354*^9, 3.913899592122056*^9, 3.9139098211428013`*^9, {
   3.914251059852352*^9, 3.914251082675331*^9}, 3.914251285490611*^9, 
   3.9142522126909513`*^9, 3.914252346766715*^9, 3.914252510600702*^9, 
   3.914257529398199*^9, 3.91425777746628*^9, 3.914264289669042*^9, 
   3.914324356463574*^9, 3.9144158781662807`*^9, 3.9145607900032263`*^9, 
   3.9145608304182377`*^9, 3.914562811834874*^9, 3.914570782254514*^9, 
   3.914573258893981*^9, 3.9145751172962503`*^9, 3.914593503030099*^9, {
   3.915202920970359*^9, 3.915202951092628*^9}, 3.915203056955208*^9, 
   3.9155221195426493`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"a121584e-c33f-4715-9fdc-495e0df6abb9"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, {3.913749325963067*^9, 3.9137493508883266`*^9}, 
   3.91374942880942*^9, 3.913749832455611*^9, 3.913751619841292*^9, 
   3.913895673483354*^9, 3.913899592122056*^9, 3.9139098211428013`*^9, {
   3.914251059852352*^9, 3.914251082675331*^9}, 3.914251285490611*^9, 
   3.9142522126909513`*^9, 3.914252346766715*^9, 3.914252510600702*^9, 
   3.914257529398199*^9, 3.91425777746628*^9, 3.914264289669042*^9, 
   3.914324356463574*^9, 3.9144158781662807`*^9, 3.9145607900032263`*^9, 
   3.9145608304182377`*^9, 3.914562811834874*^9, 3.914570782254514*^9, 
   3.914573258893981*^9, 3.9145751172962503`*^9, 3.914593503030099*^9, {
   3.915202920970359*^9, 3.915202951092628*^9}, 3.915203056955208*^9, 
   3.915522119866624*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"44d89723-c5ce-4b05-a69d-9395f42e1ef9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kGJdijJi", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "Gd", " ", "k"}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Eta]d", " ", 
      SuperscriptBox["\[Omega]", "2"], " ", "k"}], "\[CapitalDelta]perp"]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kGJiJdij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "Gd", " ", "k"}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Eta]d", " ", 
      SuperscriptBox["\[Omega]", "2"], " ", "k"}], "\[CapitalDelta]perp"]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]A", "[", "2", "]"}]], 
           RowBox[{"JdijS", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
         "kGJdijJi"}], ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]a", "[", 
             RowBox[{"1", ",", "2"}], "]"}]], 
           RowBox[{
           "JiS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
         "-", "kGJiJdij"}], ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.913749200129137*^9, 3.913749284726179*^9}, {
  3.9137493694626913`*^9, 3.913749373850123*^9}, {3.913895680177329*^9, 
  3.9138956833176823`*^9}, {3.913910276874939*^9, 3.913910342002966*^9}, {
  3.914251027759203*^9, 3.914251031347188*^9}, {3.914257539892994*^9, 
  3.914257544854721*^9}, {3.914324361012807*^9, 3.914324362443357*^9}, {
  3.914415881429085*^9, 3.914415883225154*^9}, {3.914560834644723*^9, 
  3.9145608361597233`*^9}, {3.9145609126576*^9, 3.914560914436284*^9}, {
  3.914561787347603*^9, 3.9145617944347973`*^9}, {3.9145618336467037`*^9, 
  3.914561835452174*^9}, {3.914573262066508*^9, 3.914573263976203*^9}, {
  3.9145751205656543`*^9, 3.914575120687731*^9}, {3.914593505455719*^9, 
  3.914593508135076*^9}, {3.9152029660432563`*^9, 3.915203027969586*^9}, {
  3.915203060379885*^9, 3.9152030898492312`*^9}, {3.9155221250483723`*^9, 
  3.9155221270181627`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"9fa33ac6-ef29-4650-a608-47a26a27a5b5"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, 3.913749285657193*^9, 3.91374937442098*^9, 
   3.913749832504538*^9, 3.913751620199901*^9, {3.913895675163582*^9, 
   3.913895684101846*^9}, 3.913899597580331*^9, 3.913909824270856*^9, {
   3.913910281393664*^9, 3.913910344211235*^9}, {3.914251025092963*^9, 
   3.914251032718765*^9}, {3.9142575344653397`*^9, 3.914257545288566*^9}, 
   3.914257783929133*^9, 3.914264312462922*^9, 3.914324362944169*^9, 
   3.914415883732929*^9, 3.9144166896389*^9, 3.914560795111611*^9, 
   3.914560836690893*^9, {3.9145609158222513`*^9, 3.9145609265746527`*^9}, {
   3.914561790171349*^9, 3.914561795050471*^9}, 3.914561836072355*^9, 
   3.914570784981865*^9, 3.914573264527038*^9, 3.9145751211777763`*^9, 
   3.914593508776201*^9, {3.915202985645954*^9, 3.915203028750569*^9}, {
   3.9152030764001713`*^9, 3.9152030906462803`*^9}, {3.915522121954245*^9, 
   3.9155221273721952`*^9}},
 CellLabel->
  "Out[135]=",ExpressionUUID->"dc93b0ea-f90d-4dd3-8cc5-51adb1a0a48f"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, 3.913749285657193*^9, 3.91374937442098*^9, 
   3.913749832504538*^9, 3.913751620199901*^9, {3.913895675163582*^9, 
   3.913895684101846*^9}, 3.913899597580331*^9, 3.913909824270856*^9, {
   3.913910281393664*^9, 3.913910344211235*^9}, {3.914251025092963*^9, 
   3.914251032718765*^9}, {3.9142575344653397`*^9, 3.914257545288566*^9}, 
   3.914257783929133*^9, 3.914264312462922*^9, 3.914324362944169*^9, 
   3.914415883732929*^9, 3.9144166896389*^9, 3.914560795111611*^9, 
   3.914560836690893*^9, {3.9145609158222513`*^9, 3.9145609265746527`*^9}, {
   3.914561790171349*^9, 3.914561795050471*^9}, 3.914561836072355*^9, 
   3.914570784981865*^9, 3.914573264527038*^9, 3.9145751211777763`*^9, 
   3.914593508776201*^9, {3.915202985645954*^9, 3.915203028750569*^9}, {
   3.9152030764001713`*^9, 3.9152030906462803`*^9}, {3.915522121954245*^9, 
   3.9155221274008207`*^9}},
 CellLabel->
  "Out[136]=",ExpressionUUID->"58f9656a-6b43-4b19-9087-da195e67bd6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kGJdij\[Epsilon]i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "Gd", " ", "k", " ", "\[Mu]0"}], 
    "-", 
    FractionBox[
     RowBox[{"\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]\[Epsilon]d", "-", "b\[Gamma]\[Epsilon]d", "+", 
           RowBox[{"\[Eta]d", " ", "\[Mu]0"}]}], ")"}], " ", "\[Omega]"}], 
        "+", 
        RowBox[{"s0", " ", "T0", " ", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Eta]\[Tau]d"}], "+", "b\[Eta]\[Tau]d", "-", 
            RowBox[{"\[Eta]d", " ", "\[CapitalOmega]"}]}], ")"}], 
          "\[Rho]perp"]}]}], ")"}], " ", "k"}], "\[CapitalDelta]perp"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kG\[Epsilon]iJdij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "Gd", " ", "k", " ", "\[Mu]0"}], 
    "-", 
    FractionBox[
     RowBox[{"\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]\[Epsilon]d", "+", "b\[Gamma]\[Epsilon]d", "+", 
           RowBox[{"\[Eta]d", " ", "\[Mu]0"}]}], ")"}], " ", "\[Omega]"}], 
        "+", 
        RowBox[{"s0", " ", "T0", " ", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{"\[Eta]\[Tau]d", "+", "b\[Eta]\[Tau]d", "+", 
            RowBox[{"\[Eta]d", " ", "\[CapitalOmega]"}]}], ")"}], 
          "\[Rho]perp"]}]}], ")"}], " ", "k"}], "\[CapitalDelta]perp"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]n", "[", "2", "]"}]], 
           RowBox[{"JdijS", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
         "kGJdij\[Epsilon]i"}], ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "2"]}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]a", "[", 
             RowBox[{"1", ",", "2"}], "]"}]], 
           RowBox[{
           "\[Epsilon]iS", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}]}], "+", "kG\[Epsilon]iJdij"}], ")"}], 
       "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "2"]}], "&"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.913749200129137*^9, 3.913749249421134*^9}, {
   3.913749312446662*^9, 3.913749350494681*^9}, {3.913749411108148*^9, 
   3.913749412685061*^9}, {3.91374944331653*^9, 3.913749451783806*^9}, 
   3.913899616651187*^9, {3.913899941302663*^9, 3.913899944654989*^9}, {
   3.9138999854864473`*^9, 3.913900014848765*^9}, {3.914250833543054*^9, 
   3.914250846909156*^9}, {3.914250899532827*^9, 3.914250987724022*^9}, {
   3.91425756146453*^9, 3.914257562567712*^9}, {3.914324366074181*^9, 
   3.914324367530606*^9}, {3.914415886612615*^9, 3.914415889018282*^9}, {
   3.914560839196488*^9, 3.914560907233293*^9}, {3.91456141257428*^9, 
   3.914561419141264*^9}, {3.914575123343935*^9, 3.914575123481199*^9}, {
   3.914593511288446*^9, 3.9145935139661818`*^9}, {3.915203109197126*^9, 
   3.915203182964069*^9}, {3.9152032408638153`*^9, 3.915203409188541*^9}, {
   3.915522133643675*^9, 3.915522139271894*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"8030e548-b022-438c-8915-b746eddb0448"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "2"],
  SeriesData[$CellContext`k, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, {3.913749325963067*^9, 3.9137493508883266`*^9}, 
   3.91374941326025*^9, 3.913749452902898*^9, 3.913749833026877*^9, 
   3.9137516208511066`*^9, 3.913899611585761*^9, 3.913899945887339*^9, {
   3.913900000867667*^9, 3.913900015180973*^9}, 3.9142508490840073`*^9, {
   3.914250901875005*^9, 3.914250926827121*^9}, {3.914250968105447*^9, 
   3.9142509889820766`*^9}, {3.914257556097208*^9, 3.914257563305312*^9}, 
   3.914257789430915*^9, 3.914264316437784*^9, 3.914324368374812*^9, 
   3.914415889839194*^9, 3.91456079984797*^9, {3.914560841263279*^9, 
   3.914560907708518*^9}, 3.914561339049833*^9, {3.914561415405842*^9, 
   3.914561419555248*^9}, 3.91457078797808*^9, 3.914573267927969*^9, 
   3.914575123920718*^9, 3.9145935149517393`*^9, {3.915203128301421*^9, 
   3.91520318394632*^9}, {3.915203257630784*^9, 3.915203410120644*^9}, {
   3.915522130423462*^9, 3.915522139941221*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"6b1e64d5-6ee3-4b80-8e80-ca92489b2359"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "2"],
  SeriesData[$CellContext`k, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, {3.913749325963067*^9, 3.9137493508883266`*^9}, 
   3.91374941326025*^9, 3.913749452902898*^9, 3.913749833026877*^9, 
   3.9137516208511066`*^9, 3.913899611585761*^9, 3.913899945887339*^9, {
   3.913900000867667*^9, 3.913900015180973*^9}, 3.9142508490840073`*^9, {
   3.914250901875005*^9, 3.914250926827121*^9}, {3.914250968105447*^9, 
   3.9142509889820766`*^9}, {3.914257556097208*^9, 3.914257563305312*^9}, 
   3.914257789430915*^9, 3.914264316437784*^9, 3.914324368374812*^9, 
   3.914415889839194*^9, 3.91456079984797*^9, {3.914560841263279*^9, 
   3.914560907708518*^9}, 3.914561339049833*^9, {3.914561415405842*^9, 
   3.914561419555248*^9}, 3.91457078797808*^9, 3.914573267927969*^9, 
   3.914575123920718*^9, 3.9145935149517393`*^9, {3.915203128301421*^9, 
   3.91520318394632*^9}, {3.915203257630784*^9, 3.915203410120644*^9}, {
   3.915522130423462*^9, 3.9155221399676247`*^9}},
 CellLabel->
  "Out[144]=",ExpressionUUID->"42e8e0f5-b2ba-43c1-a667-998caf45a1d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kGJdij\[Pi]i", "=", 
   FractionBox[
    RowBox[{"k", " ", "\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "b\[Eta]\[Tau]d"}], "+", "\[Eta]\[Tau]d", "+", 
       RowBox[{"\[Eta]d", " ", "\[CapitalOmega]"}]}], ")"}]}], 
    "\[CapitalDelta]perp"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kG\[Pi]iJdij", "=", 
   FractionBox[
    RowBox[{"k", " ", "\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{"b\[Eta]\[Tau]d", "+", "\[Eta]\[Tau]d", "+", 
       RowBox[{"\[Eta]d", " ", "\[CapitalOmega]"}]}], ")"}]}], 
    "\[CapitalDelta]perp"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]perp", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"wave", " ", "back"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"\[Delta]v", "[", "2", "]"}]], 
        RowBox[{"JdijS", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
      "kGJdij\[Pi]i"}], ")"}]}], "/.", "subs"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]perp", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"wave", " ", "back"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"\[Delta]a", "[", 
          RowBox[{"1", ",", "2"}], "]"}]], 
        RowBox[{
        "\[Pi]iS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
       "-", "kG\[Pi]iJdij"}], ")"}]}], "/.", "subs"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.913749200129137*^9, 3.913749249421134*^9}, {
   3.913749312446662*^9, 3.913749350494681*^9}, {3.913749383787136*^9, 
   3.913749386476719*^9}, {3.913749419967396*^9, 3.9137494277513866`*^9}, {
   3.9137494591400747`*^9, 3.913749471207348*^9}, {3.914250791896101*^9, 
   3.91425081768187*^9}, 3.914250904744916*^9, 3.914257568438914*^9, {
   3.914324372099098*^9, 3.914324374168125*^9}, {3.914415893690799*^9, 
   3.914415896063637*^9}, {3.914560933359853*^9, 3.9145609407485313`*^9}, {
   3.914561263783008*^9, 3.914561264908366*^9}, {3.914575126472701*^9, 
   3.9145751266838193`*^9}, {3.914593517559108*^9, 3.914593520175518*^9}, {
   3.9152034279643517`*^9, 3.915203472193623*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"bb6533c2-a27e-4731-aa6a-7535c5315652"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, {3.913749325963067*^9, 3.9137493508883266`*^9}, 
   3.91374942880942*^9, 3.913749471843167*^9, 3.913749833209739*^9, 
   3.913751621671551*^9, {3.914250793973068*^9, 3.914250822797384*^9}, 
   3.914250905155505*^9, 3.9142575690086937`*^9, 3.914257795894541*^9, 
   3.914264320269454*^9, 3.914324374515914*^9, 3.914415896397855*^9, {
   3.914560933926511*^9, 3.914560941329322*^9}, 3.914561265344454*^9, 
   3.914570794256889*^9, 3.914573271932085*^9, 3.914575127186676*^9, 
   3.9145935206692047`*^9, {3.915203444104423*^9, 3.915203473017138*^9}, 
   3.91552214214895*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"bc9db7e9-481e-4eb5-b9ea-a7b7f2e4df25"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749250251265*^9, {3.913749325963067*^9, 3.9137493508883266`*^9}, 
   3.91374942880942*^9, 3.913749471843167*^9, 3.913749833209739*^9, 
   3.913751621671551*^9, {3.914250793973068*^9, 3.914250822797384*^9}, 
   3.914250905155505*^9, 3.9142575690086937`*^9, 3.914257795894541*^9, 
   3.914264320269454*^9, 3.914324374515914*^9, 3.914415896397855*^9, {
   3.914560933926511*^9, 3.914560941329322*^9}, 3.914561265344454*^9, 
   3.914570794256889*^9, 3.914573271932085*^9, 3.914575127186676*^9, 
   3.9145935206692047`*^9, {3.915203444104423*^9, 3.915203473017138*^9}, 
   3.915522142167564*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"d15fd0c4-e0bf-4fe5-8629-cd6e45315a82"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["tensor-tensor", "Subsubsection",
 CellChangeTimes->{{3.913749515677297*^9, 
  3.913749539273483*^9}},ExpressionUUID->"b480d70d-2911-4d6f-a41a-\
97ead960ca07"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Tau]ij\[Tau]ij", "=", 
   RowBox[{
    RowBox[{"-", "p0"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"d", "-", "1"}], "d"], "Gd", " ", 
     SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
    FractionBox[
     RowBox[{"\[Eta]", " ", 
      SuperscriptBox["\[Omega]", "2"]}], "\[CapitalDelta]perp"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"wave", " ", "back"}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{"1", ",", "2"}], "]"}]], 
          RowBox[{"\[Tau]ijS", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
        "kG\[Tau]ij\[Tau]ij"}], ")"}], "/.", "subs"}], "//", "Simplify"}], "//",
     "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "2"]}], "&"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.913749562288397*^9, 3.913749587212693*^9}, {
   3.913899850398259*^9, 3.913899870291252*^9}, {3.9142525405205383`*^9, 
   3.914252636818914*^9}, {3.914324378555078*^9, 3.914324424918313*^9}, 
   3.914415900266384*^9, {3.91441635090574*^9, 3.914416419680848*^9}, {
   3.914416454411928*^9, 3.914416455693635*^9}, {3.914416494418633*^9, 
   3.914416494774269*^9}, {3.914416549620325*^9, 3.914416574070195*^9}, {
   3.914417176327365*^9, 3.914417177581477*^9}, {3.914560950705276*^9, 
   3.914560993441218*^9}, {3.914593523437253*^9, 3.914593552100688*^9}, {
   3.915203489043166*^9, 3.915203594794866*^9}, 3.915203701898827*^9, {
   3.915203848370667*^9, 3.915203851384231*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"0304e428-1e83-46d5-a2a4-a43499f4398b"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "2"],
  SeriesData[$CellContext`k, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.915203495675809*^9, 3.915203536452597*^9}, {
   3.915203575995055*^9, 3.9152035954821377`*^9}, 3.915203706461032*^9, {
   3.915203849081635*^9, 3.91520385202387*^9}, 3.915522145749071*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"2084fbcc-6e6f-422b-8e46-f09f32d5f70e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kGJdijJdij", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "Gd"}], "+", 
        RowBox[{"\[Eta]d", " ", "\[Omega]"}]}], ")"}]}], 
     "\[CapitalDelta]perp"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"wave", " ", "back"}]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"\[Delta]a", "[", 
             RowBox[{"1", ",", "2"}], "]"}]], 
           RowBox[{"JdijS", "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
         "kGJdijJdij"}], ")"}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "Simplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "2"]}], "&"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.913899768966415*^9, 3.913899800443612*^9}, 
   3.9142578090445127`*^9, 3.914324453759781*^9, 3.9144159038069267`*^9, {
   3.914561040381391*^9, 3.91456104484908*^9}, {3.914593557533143*^9, 
   3.914593557802589*^9}, {3.915203633134581*^9, 3.915203703534629*^9}, {
   3.915203841315135*^9, 3.9152038449191923`*^9}, 3.91552214894872*^9},
 CellLabel->
  "In[153]:=",ExpressionUUID->"e09ae46b-b356-4b55-afa1-e31ee70eeb04"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "2"],
  SeriesData[$CellContext`k, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.913749589672703*^9, 3.91374983341178*^9, 3.91375162632062*^9, {
   3.913899770956396*^9, 3.913899800912374*^9}, 3.914252529686168*^9, {
   3.914257805489431*^9, 3.914257809781843*^9}, 3.914264330378082*^9, 
   3.914324454496035*^9, 3.914415904424798*^9, 3.914416647104376*^9, {
   3.914561036744177*^9, 3.914561045354738*^9}, 3.914570799436208*^9, 
   3.914573275806073*^9, 3.9145935583523917`*^9, {3.915203649506886*^9, 
   3.915203704350252*^9}, {3.915203842152891*^9, 3.9152038456266317`*^9}, {
   3.915522147121827*^9, 3.915522150180752*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"05e105f5-c72c-49f5-b73a-c25402bbbab0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kG\[Tau]ijJdij", "=", 
   RowBox[{
    RowBox[{"-", "pd0"}], "-", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"d", "-", "2"}], "d"], ")"}], " ", "Gd", " ", 
     "\[CapitalOmega]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b\[Eta]\[Tau]d", "+", "\[Eta]\[Tau]d"}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}], "\[CapitalDelta]perp"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kGJdij\[Tau]ij", "=", 
   RowBox[{
    RowBox[{"-", "pd0"}], "-", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"d", "-", "2"}], "d"], ")"}], " ", "Gd", " ", 
     "\[CapitalOmega]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b\[Eta]\[Tau]d"}], "+", "\[Eta]\[Tau]d"}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}], "\[CapitalDelta]perp"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]perp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"wave", " ", "back"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"\[Delta]a", "[", 
              RowBox[{"1", ",", "2"}], "]"}]], 
            RowBox[{"\[Tau]ijS", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
          "kG\[Tau]ijJdij"}], ")"}]}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "FullSimplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "2"]}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]perp", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"wave", " ", "back"}]], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"\[Delta]h", "[", 
              RowBox[{"1", ",", "2"}], "]"}]], 
            RowBox[{"JdijS", "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "-", 
          "kGJdij\[Tau]ij"}], ")"}]}], "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "/.", "subs"}], "//", 
     "FullSimplify"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "2"]}], "&"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxUsow3EAB/B/S9b+FBlTM/IY9jBRpBzwd6BIaZGD0tgsqZlH7IJ2EEWY
1Vpa82hkbeQyh1FLVluUMs/5O3iEOOxGyIrf93/49MnrMap7eRRFSQj82BqY
e5LFmG9fxSIW0wuvSnmMWQ/buBXbjVcXZPd+6wOuNt3GsebLL7gkLwiXC3GT
8517fquvHB8Ksupw6PS+AdOsV4tfMxP78aP4bhAnd7qn8ThvbxZ7dGUpN+Rd
kVeKQ0GHDNvbdHL8oxcweMU+xZ0a/aOj5DxrZhLu22ElWB3RZOMSU0SFTyba
67F+KcHGkjOGA9xSVXPNL9kc6a7FDyrDc7EixnxaOl5w0NnCk5E1zzl8vCaj
zdgaf+M+iouCA+TS6rMwbvDksthxreamtPw0I1lwrhTiDcNHPqbHqgrw+dDB
9Ai5S8jO4Dl3t2uU7DPpualIumuSHPYfb+IpT6XFrYwxoqLFVfwPcOzahw==

  "],
 CellLabel->
  "In[155]:=",ExpressionUUID->"cc0edc98-2033-4cd3-9045-3b9e6a67814c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "2"],
  SeriesData[$CellContext`k, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9137496262977333`*^9, 3.91374983348246*^9, 3.913751626460692*^9, 
   3.91389983029251*^9, {3.914243772629231*^9, 3.914243843103382*^9}, {
   3.914244095602433*^9, 3.914244134386849*^9}, 3.914244174751523*^9, 
   3.914244400529256*^9, {3.914244501493902*^9, 3.914244511405402*^9}, {
   3.914244543398838*^9, 3.914244609416236*^9}, {3.914244663755448*^9, 
   3.914244691606372*^9}, {3.914244721739644*^9, 3.9142447867733603`*^9}, {
   3.91424481963694*^9, 3.914244894110407*^9}, {3.914244955755244*^9, 
   3.914244999349568*^9}, {3.914245174339362*^9, 3.914245206094525*^9}, {
   3.914250366371369*^9, 3.914250537337854*^9}, 3.914250571665247*^9, 
   3.914250637154015*^9, 3.914250764685433*^9, 3.914252377607892*^9, 
   3.914252523864942*^9, {3.914252656127445*^9, 3.9142526967625923`*^9}, {
   3.9142527328593493`*^9, 3.914252819198956*^9}, {3.914257578851522*^9, 
   3.914257582428739*^9}, 3.914257812224815*^9, 3.91425785918443*^9, 
   3.914264334922883*^9, {3.914324469815259*^9, 3.914324475681014*^9}, 
   3.914415909679372*^9, {3.914416131264422*^9, 3.91441618626116*^9}, 
   3.914416650594111*^9, {3.914417154189602*^9, 3.914417159644682*^9}, {
   3.914561051786744*^9, 3.914561087421366*^9}, 3.914561237497094*^9, {
   3.914561684966772*^9, 3.914561690547194*^9}, 3.914561819220383*^9, {
   3.914570803504388*^9, 3.914570815914869*^9}, 3.914573278793434*^9, 
   3.914575131701143*^9, {3.914593564460106*^9, 3.914593582925644*^9}, {
   3.9152037345216613`*^9, 3.915203837147283*^9}, 3.9155221529518423`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"d2ccd491-9ae1-4f97-9156-d63fea71517c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "2"],
  SeriesData[$CellContext`k, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9137496262977333`*^9, 3.91374983348246*^9, 3.913751626460692*^9, 
   3.91389983029251*^9, {3.914243772629231*^9, 3.914243843103382*^9}, {
   3.914244095602433*^9, 3.914244134386849*^9}, 3.914244174751523*^9, 
   3.914244400529256*^9, {3.914244501493902*^9, 3.914244511405402*^9}, {
   3.914244543398838*^9, 3.914244609416236*^9}, {3.914244663755448*^9, 
   3.914244691606372*^9}, {3.914244721739644*^9, 3.9142447867733603`*^9}, {
   3.91424481963694*^9, 3.914244894110407*^9}, {3.914244955755244*^9, 
   3.914244999349568*^9}, {3.914245174339362*^9, 3.914245206094525*^9}, {
   3.914250366371369*^9, 3.914250537337854*^9}, 3.914250571665247*^9, 
   3.914250637154015*^9, 3.914250764685433*^9, 3.914252377607892*^9, 
   3.914252523864942*^9, {3.914252656127445*^9, 3.9142526967625923`*^9}, {
   3.9142527328593493`*^9, 3.914252819198956*^9}, {3.914257578851522*^9, 
   3.914257582428739*^9}, 3.914257812224815*^9, 3.91425785918443*^9, 
   3.914264334922883*^9, {3.914324469815259*^9, 3.914324475681014*^9}, 
   3.914415909679372*^9, {3.914416131264422*^9, 3.91441618626116*^9}, 
   3.914416650594111*^9, {3.914417154189602*^9, 3.914417159644682*^9}, {
   3.914561051786744*^9, 3.914561087421366*^9}, 3.914561237497094*^9, {
   3.914561684966772*^9, 3.914561690547194*^9}, 3.914561819220383*^9, {
   3.914570803504388*^9, 3.914570815914869*^9}, 3.914573278793434*^9, 
   3.914575131701143*^9, {3.914593564460106*^9, 3.914593582925644*^9}, {
   3.9152037345216613`*^9, 3.915203837147283*^9}, 3.9155221529741497`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"b243e49d-173c-4d8b-8abc-78397f2515df"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Onsager\[CloseCurlyQuote]s relations", "Subsection",
 CellChangeTimes->{{3.914575058741939*^9, 
  3.914575078088389*^9}},ExpressionUUID->"628fc72e-caf1-40a8-b4b7-\
32dd914b71bf"],

Cell["\<\
Here we check the Onsager\[CloseCurlyQuote]s relations for PT and CPT \
symmetries. 
Since the theory we developed is parity-invariant, this also implies Onsager\
\[CloseCurlyQuote]s relations for T and CT.\
\>", "Text",
 CellChangeTimes->{{3.915204026615356*^9, 
  3.915204068904685*^9}},ExpressionUUID->"22a87cdc-3b99-4e9d-b028-\
4c527343fa4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PTflip", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Xi]0", "\[Rule]", 
      RowBox[{"-", "\[Xi]0"}]}], ",", 
     RowBox[{"\[CapitalOmega]", "->", 
      RowBox[{"-", "\[CapitalOmega]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"pd0", "\[Rule]", 
      RowBox[{"-", "pd0"}]}], ",", 
     RowBox[{"sd0", "->", 
      RowBox[{"-", "sd0"}]}], ",", 
     RowBox[{"qd0", "->", 
      RowBox[{"-", "qd0"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Md", "\[Rule]", 
      RowBox[{"-", "Md"}]}], ",", 
     RowBox[{"\[Gamma]\[Epsilon]\[Tau]", "\[Rule]", 
      RowBox[{"-", "\[Gamma]\[Epsilon]\[Tau]"}]}], ",", 
     RowBox[{"b\[Gamma]\[Epsilon]d", "\[Rule]", 
      RowBox[{"-", "b\[Gamma]\[Epsilon]d"}]}], ",", 
     RowBox[{"\[Eta]\[Tau]d", "\[Rule]", 
      RowBox[{"-", "\[Eta]\[Tau]d"}]}], ",", 
     RowBox[{"\[Zeta]\[Tau]d", "->", 
      RowBox[{"-", "\[Zeta]\[Tau]d"}]}], ",", 
     RowBox[{"\[Gamma]\[Tau]", "->", 
      RowBox[{"-", "\[Gamma]\[Tau]"}]}], ",", 
     RowBox[{"b\[Gamma]d", "->", 
      RowBox[{"-", "b\[Gamma]d"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CPTflip", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"q0", "->", 
      RowBox[{"-", "q0"}]}], ",", 
     RowBox[{"\[Mu]0", "->", 
      RowBox[{"-", "\[Mu]0"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"qd0", "->", 
      RowBox[{"-", "qd0"}]}], ",", 
     RowBox[{"\[Chi]sq", "->", 
      RowBox[{"-", "\[Chi]sq"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]\[Epsilon]\[Tau]", "->", 
      RowBox[{"-", "\[Gamma]\[Epsilon]\[Tau]"}]}], ",", 
     RowBox[{"\[Gamma]\[Epsilon]d", "->", 
      RowBox[{"-", "\[Gamma]\[Epsilon]d"}]}], ",", 
     RowBox[{"b\[Eta]\[Tau]d", "->", 
      RowBox[{"-", "b\[Eta]\[Tau]d"}]}], ",", 
     RowBox[{"b\[Zeta]\[Tau]d", "->", 
      RowBox[{"-", "b\[Zeta]\[Tau]d"}]}], ",", 
     RowBox[{"\[Gamma]d", "->", 
      RowBox[{"-", "\[Gamma]d"}]}], ",", 
     RowBox[{"\[Gamma]\[Tau]", "->", 
      RowBox[{"-", "\[Gamma]\[Tau]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.914575526364247*^9, 3.914575541930344*^9}, {
   3.914575847627189*^9, 3.914575860399981*^9}, {3.914575900392187*^9, 
   3.914575966810158*^9}, {3.9145760492136383`*^9, 3.9145760508610897`*^9}, {
   3.914576336155551*^9, 3.914576363943548*^9}, 3.914576601175359*^9, 
   3.914576646955395*^9, {3.914581405977115*^9, 3.914581448713166*^9}, {
   3.914581525911481*^9, 3.9145815791027*^9}, {3.914581683920289*^9, 
   3.91458177532554*^9}, {3.915203995461175*^9, 3.915204001317202*^9}, {
   3.915209492654897*^9, 3.91520949637626*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"fea7917e-2c7c-441e-9252-0ea190779f8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllOperators0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "\[Epsilon]tS0", "}"}], ",", "\[Epsilon]iS0", ",", 
            "\[Pi]iS0", ",", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"\[Tau]ijS0", "\[LeftDoubleBracket]", 
                  RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "1", ",", "jj"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"-", "JtS0"}], "}"}], ",", 
            RowBox[{"-", "JiS0"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"JdijS0", "\[LeftDoubleBracket]", 
                  RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "1", ",", "jj"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Delta]h", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "->", 
           RowBox[{"2", 
            RowBox[{"\[Delta]h", "[", 
             RowBox[{"1", ",", "1"}], "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"\[Delta]h", "[", 
           RowBox[{"2", ",", "2"}], "]"}], "->", 
          RowBox[{"2", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"\[Delta]h", "[", 
          RowBox[{"3", ",", "3"}], "]"}], "->", 
         RowBox[{"2", 
          RowBox[{"\[Delta]h", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Delta]a", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "->", 
        RowBox[{"2", 
         RowBox[{"\[Delta]a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"\[Delta]a", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "->", 
       RowBox[{"2", 
        RowBox[{"\[Delta]a", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"\[Delta]a", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "->", 
      RowBox[{"2", 
       RowBox[{"\[Delta]a", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}]}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllSources", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]n", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]v", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Delta]h", "[", 
           RowBox[{"ii", ",", "jj"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "jj"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}], "//", 
      "Flatten"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]A", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Delta]a", "[", 
           RowBox[{"ii", ",", "jj"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "jj"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}], "//", 
      "Flatten"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"back", " ", "wave"}], "/.", 
       RowBox[{"k", "->", "0"}]}]], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], "o"}], ",", 
       RowBox[{"{", 
        RowBox[{"o", ",", "AllOperators0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "AllSources"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914573430792283*^9, 3.914573527768556*^9}, {
  3.914573629069068*^9, 3.914573688901404*^9}, {3.914573763966747*^9, 
  3.914573765651033*^9}, {3.9145753009286623`*^9, 3.914575319910858*^9}, {
  3.914576453250144*^9, 3.9145764721389914`*^9}, {3.914576887062127*^9, 
  3.914576905932094*^9}, {3.91457696488358*^9, 3.914576967033462*^9}, {
  3.914581150846627*^9, 3.9145812140412807`*^9}, {3.9145813094622393`*^9, 
  3.914581367582057*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"248c83a9-c19a-4e00-b78e-d63afaa3b6f5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PTeigen", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{"d", "+", "1"}]}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", "d"}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"d", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}], "2"]}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{"d", "+", "1"}]}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         FractionBox[
          RowBox[{"d", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}], "2"]}], "]"}]}], "]"}], "//", 
     "Flatten"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"G0", "/.", "subs"}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PTeigen", ".", 
        RowBox[{"G0", "\[Transpose]"}], ".", "PTeigen"}], "/.", "subs"}], "/.",
       "PTflip"}], ")"}]}], "//", "Simplify"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.914574463455577*^9, 3.914574541441234*^9}, {
  3.914574574432441*^9, 3.914574611583642*^9}, {3.914575767150972*^9, 
  3.914575779417073*^9}, {3.914575811864127*^9, 3.9145758120633793`*^9}, {
  3.91457654947757*^9, 3.9145765608087397`*^9}, {3.914576672826288*^9, 
  3.914576808379354*^9}, {3.9145769333816767`*^9, 3.914576944989704*^9}, {
  3.914577040754219*^9, 3.914577056325948*^9}, {3.914577154034215*^9, 
  3.914577155583475*^9}, {3.914581586866469*^9, 3.914581590732332*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"a0fea4a2-eaa4-4087-8718-775817d3982c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.914577051112417*^9, 3.914577056942091*^9}, 
   3.91457715633366*^9, 3.914581163450713*^9, {3.914581202051189*^9, 
   3.914581217392795*^9}, {3.914581343643908*^9, 3.9145813721778812`*^9}, 
   3.914581455381673*^9, {3.914581535216341*^9, 3.914581552152019*^9}, {
   3.914581582528538*^9, 3.9145815912689457`*^9}, 3.914593592611717*^9, {
   3.915203984277142*^9, 3.91520400737809*^9}, 3.9155221642394648`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"4dba45c5-bc68-40be-8463-80abf8964b06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CPTeigen", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{"d", "+", "1"}]}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", "d"}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"d", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}], "2"]}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"d", "+", "1"}]}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"d", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}], "2"]}], "]"}]}], "]"}], "//", 
     "Flatten"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"G0", "/.", "subs"}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"CPTeigen", ".", 
        RowBox[{"G0", "\[Transpose]"}], ".", "CPTeigen"}], "/.", "subs"}], "/.",
       "CPTflip"}], ")"}]}], "//", "Simplify"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.914581635460497*^9, 3.91458165243169*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"d8c2cbca-cf8a-4299-bc53-f6376b1ef88b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.914581655227519*^9, {3.914581692384691*^9, 3.914581779603736*^9}, 
   3.914593595014598*^9, 3.915204009616907*^9, 3.9155221679915752`*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"c805a823-7d49-407b-9bc1-bdf4902ee52e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllTransverseOperators", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]iS", "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", "d"}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"\[Pi]iS", "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", "d"}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"-", 
       RowBox[{"\[Tau]ijS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", 
         RowBox[{"2", ";;", "d"}]}], "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"JiS", "\[LeftDoubleBracket]", 
        RowBox[{"2", ";;", "d"}], "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"JdijS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", 
         RowBox[{"2", ";;", "d"}]}], "\[RightDoubleBracket]"}]}]}], "]"}], "//",
     "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllTransverseSources", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]n", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "2", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]v", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "2", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Delta]h", "[", 
         RowBox[{"1", ",", "ii"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "2", ",", "d"}], "}"}]}], "]"}], "//", 
      "Flatten"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Delta]A", "[", "ii", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "2", ",", "d"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Delta]a", "[", 
         RowBox[{"1", ",", "ii"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "2", ",", "d"}], "}"}]}], "]"}], "//", 
      "Flatten"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GTransverse", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"back", " ", "wave"}]], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "s"], "o"}], ",", 
     RowBox[{"{", 
      RowBox[{"o", ",", "AllTransverseOperators"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "AllTransverseSources"}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.914573947488195*^9, 3.914574005585695*^9}, {
   3.9145741127149887`*^9, 3.914574260185453*^9}, 3.9145750273828773`*^9, {
   3.9145764831470747`*^9, 3.914576483293735*^9}, {3.9155223547617407`*^9, 
   3.915522383696972*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"f983443a-b90d-450d-b58d-c777ea1b3d12"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PTeigenTransverse", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"d", "-", "1"}]}], "]"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"d", "-", "1"}]}], "]"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"d", "-", "1"}]}], "]"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"d", "-", "1"}]}], "]"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"d", "-", "1"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"GTransverse", "/.", "subs"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PTeigenTransverse", ".", 
       RowBox[{"GTransverse", "\[Transpose]"}], ".", "PTeigenTransverse"}], "/.",
       "subs"}], "/.", "PTflip"}], ")"}]}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.914574463455577*^9, 3.914574541441234*^9}, {
  3.914574574432441*^9, 3.914574611583642*^9}, {3.914575767150972*^9, 
  3.914575779417073*^9}, {3.914575811864127*^9, 3.9145758120633793`*^9}, {
  3.914576607654022*^9, 3.914576623437406*^9}, {3.915522399737129*^9, 
  3.915522400129196*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"a47d05b3-2543-4279-b927-c17e200efcfe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.914575812990161*^9, 3.914576624131207*^9, 
  3.914593605371127*^9, 3.915204019690267*^9, 3.915522402330768*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"e0f0de88-5958-4b74-aa85-0d2e2e8004f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CPTeigenTransverse", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"d", "-", "1"}]}], "]"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"d", "-", "1"}]}], "]"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"d", "-", "1"}]}], "]"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"d", "-", "1"}]}], "]"}], ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"d", "-", "1"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"GTransverse", "/.", "subs"}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"CPTeigenTransverse", ".", 
        RowBox[{"GTransverse", "\[Transpose]"}], ".", "CPTeigenTransverse"}], 
       "/.", "subs"}], "/.", "CPTflip"}], ")"}]}], "//", "Simplify"}], "//", 
  "Normal"}]}], "Input",
 CellChangeTimes->{{3.914575824793645*^9, 3.914575839066231*^9}, {
  3.9145758744589863`*^9, 3.9145758815455017`*^9}, {3.914576226699723*^9, 
  3.914576323184489*^9}, {3.914576376670004*^9, 3.9145763897965803`*^9}, {
  3.914576626839488*^9, 3.914576637692911*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"01524bc4-c09d-4e3a-a96f-c648844fcd18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9145758843139563`*^9, 3.914575971594629*^9}, 
   3.914576054347699*^9, {3.9145762371596947`*^9, 3.914576324074742*^9}, 
   3.914576390575416*^9, 3.914576651272444*^9, 3.914593606571376*^9, 
   3.915204020780008*^9, 3.915522420796336*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"7921107d-8ba9-49d6-91c7-9eb2f776ae6d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->{"EditBar", "MultipurposeBar"},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
CellContext->Notebook,
Magnification:>1.25 Inherited,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e60fd8e5-6c43-4579-9b0a-06df57beee85"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 444, 9, 200, "Title",ExpressionUUID->"777728d5-dccc-4e86-921c-dcc693aa48c9"],
Cell[1027, 33, 196, 3, 37, "Input",ExpressionUUID->"5d69f6f3-9d9c-4c52-9206-e3bafa1b52e8"],
Cell[1226, 38, 304, 7, 44, "Text",ExpressionUUID->"2f91155a-b6c6-471c-80f0-b00c042a473a"],
Cell[1533, 47, 507, 12, 37, "Input",ExpressionUUID->"ad02254f-b4f0-40c9-9a01-14a37d6214c4"],
Cell[CellGroupData[{
Cell[2065, 63, 160, 3, 84, "Section",ExpressionUUID->"d8bcb332-877a-4b48-8814-a88bb5ed389b"],
Cell[2228, 68, 667, 12, 102, "Text",ExpressionUUID->"77a50a65-bb39-47a4-9932-a4fc992bb037"],
Cell[CellGroupData[{
Cell[2920, 84, 210, 4, 67, "Subsection",ExpressionUUID->"e40535da-beef-4d2c-afe2-a2d14f3bdd4d"],
Cell[3133, 90, 3595, 91, 272, "Input",ExpressionUUID->"d17aba85-6f91-4cc8-9b22-88605e6345ab"],
Cell[6731, 183, 1325, 26, 272, "Input",ExpressionUUID->"91ecc7aa-d157-4580-8ec6-534d9b5578fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8093, 214, 169, 3, 67, "Subsection",ExpressionUUID->"52b68f26-44bf-4013-8a7e-f5b77a98df4d"],
Cell[CellGroupData[{
Cell[8287, 221, 171, 3, 56, "Subsubsection",ExpressionUUID->"4b1ba487-6186-4d67-bf1d-1e0df9f8dc2f"],
Cell[8461, 226, 1384, 21, 37, "Input",ExpressionUUID->"cafa2789-36e8-4527-8887-18c6f5a3137f"],
Cell[9848, 249, 278, 7, 37, "Input",ExpressionUUID->"d539a3f8-e65a-4ae3-b155-5099f4f84c78"],
Cell[10129, 258, 347, 7, 37, "Input",ExpressionUUID->"e7273f3f-cc5d-40b8-8f6c-8026862c2b48"],
Cell[10479, 267, 299, 6, 37, "Input",ExpressionUUID->"35e96cb7-bc22-4792-9825-7005fb19843b"],
Cell[10781, 275, 279, 7, 37, "Input",ExpressionUUID->"915535db-3c54-4362-9cb9-cae80d7f5697"],
Cell[11063, 284, 300, 6, 37, "Input",ExpressionUUID->"1dcb4129-32e2-4f81-a9fc-856ce89f7513"],
Cell[11366, 292, 298, 6, 37, "Input",ExpressionUUID->"22654fce-07c6-40a0-8b01-791c548a7d57"],
Cell[11667, 300, 370, 7, 37, "Input",ExpressionUUID->"39b170d6-e330-41f9-ab44-822eefdfe220"],
Cell[12040, 309, 327, 8, 37, "Input",ExpressionUUID->"6ac5e75e-6cdc-4117-8b74-ee36ae4dd7d8"],
Cell[12370, 319, 352, 8, 37, "Input",ExpressionUUID->"d5e5a414-ce31-4611-b577-e2850c3176b2"],
Cell[12725, 329, 282, 7, 37, "Input",ExpressionUUID->"f79af4b8-5161-4bbe-827c-3113d86319d5"],
Cell[13010, 338, 324, 7, 37, "Input",ExpressionUUID->"18bccd3a-afaf-40bf-8836-e8a31574bd09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13371, 350, 171, 3, 56, "Subsubsection",ExpressionUUID->"babc3766-57b9-4c5c-aa36-514e3d7fa3af"],
Cell[13545, 355, 327, 8, 37, "Input",ExpressionUUID->"26ee7aee-8932-4115-8549-cd8b8d369743"],
Cell[13875, 365, 207, 4, 37, "Input",ExpressionUUID->"f002568d-8479-408f-a604-2667aed91c77"],
Cell[14085, 371, 279, 7, 37, "Input",ExpressionUUID->"b6f5c6d2-957f-402f-a3bf-4839248384c1"],
Cell[14367, 380, 275, 6, 37, "Input",ExpressionUUID->"235b8817-aef0-49c4-8087-09ed51398bf1"],
Cell[14645, 388, 255, 7, 37, "Input",ExpressionUUID->"6d2d569e-64ee-497a-869c-1c43e0fd10cd"],
Cell[14903, 397, 304, 7, 37, "Input",ExpressionUUID->"78c12e54-5001-4422-8412-2d7d9e43d643"],
Cell[15210, 406, 302, 7, 37, "Input",ExpressionUUID->"6fdec2c1-1698-488e-b985-f827bd4d89c5"],
Cell[15515, 415, 255, 7, 37, "Input",ExpressionUUID->"213c6b1f-917f-4648-82fa-9e0a08862874"],
Cell[15773, 424, 327, 8, 37, "Input",ExpressionUUID->"71981755-4add-4af3-8391-8a8ecef03d2f"],
Cell[16103, 434, 374, 8, 37, "Input",ExpressionUUID->"554a3c9d-2720-4be4-a3e2-74b52dde4009"],
Cell[16480, 444, 305, 7, 37, "Input",ExpressionUUID->"1b8567cf-601f-462c-9b84-10de54346792"],
Cell[16788, 453, 328, 8, 37, "Input",ExpressionUUID->"f5cead41-f3a9-4432-b3cc-a896faaf72b9"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[17177, 468, 297, 5, 65, "Section",ExpressionUUID->"9c0e1c7c-cf9b-4348-9d44-5f882704a854"],
Cell[17477, 475, 942, 17, 64, "Input",ExpressionUUID->"e78b015b-0b0c-4040-845a-7c05cd01bb6d"],
Cell[18422, 494, 2003, 56, 229, "Input",ExpressionUUID->"0e8b3710-4514-4939-8501-e8b2e4493108"],
Cell[20428, 552, 1294, 29, 56, "Input",ExpressionUUID->"837d3803-f66c-4787-a72f-171d6773afd9"],
Cell[CellGroupData[{
Cell[21747, 585, 218, 4, 67, "Subsection",ExpressionUUID->"76bef7e4-66b0-4ef1-81fc-ac747d2f97ec"],
Cell[21968, 591, 322, 8, 73, "Text",ExpressionUUID->"af9e7e32-9148-4bc1-b693-76db6e44703c"],
Cell[22293, 601, 298, 4, 44, "Text",ExpressionUUID->"4879dda0-1c33-4997-9dfa-7539b455fd47"],
Cell[22594, 607, 1039, 26, 37, "Input",ExpressionUUID->"fecaae02-35e9-44aa-8562-fe9ecc6df10d"],
Cell[CellGroupData[{
Cell[23658, 637, 2586, 53, 159, "Input",ExpressionUUID->"6849c3de-7274-460d-b165-0d8467686c7a"],
Cell[26247, 692, 342, 5, 42, "Output",ExpressionUUID->"d33f8b55-338f-4655-9c20-a9df502d4fb1"]
}, Open  ]],
Cell[26604, 700, 1066, 28, 57, "Input",ExpressionUUID->"a3151c05-2251-44a6-92c6-0f2f2b5b8b64"],
Cell[CellGroupData[{
Cell[27695, 732, 1791, 48, 110, "Input",ExpressionUUID->"a56ae9fb-0eeb-40ed-9c3e-21bf4d4d82e6"],
Cell[29489, 782, 273, 4, 42, "Output",ExpressionUUID->"d4a12401-2c74-492f-afa7-080014fcb5ea"]
}, Open  ]],
Cell[29777, 789, 669, 16, 44, "Text",ExpressionUUID->"d6604c12-c67c-4b1f-a5ba-440c6d7e41d4"],
Cell[30449, 807, 1508, 33, 37, "Input",ExpressionUUID->"efb52aeb-5bbe-42ee-b2ad-b870571eaa73"],
Cell[CellGroupData[{
Cell[31982, 844, 1130, 25, 61, "Input",ExpressionUUID->"6b70747d-84f3-4ceb-bfcb-7d33cb03a23f"],
Cell[33115, 871, 562, 8, 42, "Output",ExpressionUUID->"44fd4c7d-73fc-4c58-9ab2-fc124b02abbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33714, 884, 644, 15, 85, "Input",ExpressionUUID->"6f843442-12b0-485c-b166-5083f03a825d"],
Cell[34361, 901, 486, 7, 42, "Output",ExpressionUUID->"a7645ec5-07f5-41e3-b1c7-bcd283732621"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34896, 914, 297, 4, 67, "Subsection",ExpressionUUID->"6d281368-7118-4fe5-b700-5cf9de93a87e"],
Cell[CellGroupData[{
Cell[35218, 922, 4994, 104, 532, "Input",ExpressionUUID->"4f3d045e-62f0-4ae1-a2d1-4305257b8265"],
Cell[40215, 1028, 4170, 110, 191, "Output",ExpressionUUID->"31d3b1b7-096a-4b36-b925-37b5f5639975"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44422, 1143, 2313, 70, 90, "Input",ExpressionUUID->"4136c407-864d-4e69-82cb-d6037b216971"],
Cell[46738, 1215, 3012, 84, 105, "Output",ExpressionUUID->"f131aa42-7ce3-481c-9dd5-ff56fff82308"],
Cell[49753, 1301, 3013, 83, 123, "Output",ExpressionUUID->"61383fa0-1421-4fb8-97c1-943362839493"]
}, Open  ]],
Cell[52781, 1387, 310, 7, 44, "Text",ExpressionUUID->"ffbdb0bc-eb57-4b66-84ab-d9994149f840"],
Cell[53094, 1396, 199, 3, 44, "Text",ExpressionUUID->"fb0c1baa-9fca-40d4-b110-2bfe55ee30c5"],
Cell[CellGroupData[{
Cell[53318, 1403, 1435, 41, 64, "Input",ExpressionUUID->"5d1e07b3-71b4-48ac-b81c-4f42ec7bef69"],
Cell[54756, 1446, 2634, 73, 123, "Output",ExpressionUUID->"2495c606-de29-48bf-8765-27a0a3e1a55c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57451, 1526, 260, 4, 84, "Section",ExpressionUUID->"c639b5b7-86ce-49a7-b975-e4aafd89908c"],
Cell[57714, 1532, 800, 16, 64, "Input",ExpressionUUID->"1ebd51cd-4c16-444d-b677-cc0582cc6f18"],
Cell[58517, 1550, 2416, 63, 255, "Input",ExpressionUUID->"11e22f28-9d42-4658-986c-a9e1e69c6371"],
Cell[CellGroupData[{
Cell[60958, 1617, 159, 3, 67, "Subsection",ExpressionUUID->"9cc117a3-9196-4fe9-80c9-3bac17dba6e8"],
Cell[61120, 1622, 423, 8, 44, "Text",ExpressionUUID->"259a16af-1aff-41bb-b197-942ac22e036b"],
Cell[61546, 1632, 2473, 64, 116, "Input",ExpressionUUID->"7f0e59e6-2656-43c8-bed6-977d3d205615"],
Cell[64022, 1698, 1244, 28, 56, "Input",ExpressionUUID->"46b836c0-714f-415c-be4d-237ce2cfb3e9"],
Cell[65269, 1728, 1451, 43, 116, "Input",ExpressionUUID->"6ec8993c-8cdb-49c7-8483-5924288c54dd"],
Cell[66723, 1773, 1559, 44, 64, "Input",ExpressionUUID->"1af098fc-813f-4b5c-a906-813d19316a9a"],
Cell[CellGroupData[{
Cell[68307, 1821, 3781, 101, 260, "Input",ExpressionUUID->"b5cedbb6-b0bb-40cb-b66b-db376768e2ca"],
Cell[72091, 1924, 466, 6, 42, "Output",ExpressionUUID->"4e1320b8-365b-4e2b-a02a-bbd48bea09bd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72606, 1936, 217, 4, 67, "Subsection",ExpressionUUID->"d4d42a90-264b-4c6f-ba1a-60265962802d"],
Cell[72826, 1942, 1780, 48, 194, "Input",ExpressionUUID->"b6c03c2c-f859-4a11-b8b4-59b6a9d96eb4"],
Cell[74609, 1992, 203, 3, 44, "Text",ExpressionUUID->"170cb9ff-333e-4855-84df-db9d90e1e326"],
Cell[CellGroupData[{
Cell[74837, 1999, 2599, 74, 204, "Input",ExpressionUUID->"338b332f-2178-4943-a95c-272eb89a508e"],
Cell[77439, 2075, 1866, 39, 58, "Output",ExpressionUUID->"0b84e383-985a-4580-a090-3d549b392bc6"],
Cell[79308, 2116, 2580, 65, 99, "Output",ExpressionUUID->"f7bbce75-8586-4f16-a20c-4ace9edb1ec5"],
Cell[81891, 2183, 1310, 21, 42, "Output",ExpressionUUID->"cb50127a-33d0-404a-807d-86e9abd1f3a4"],
Cell[83204, 2206, 2306, 55, 42, "Output",ExpressionUUID->"48ad02b1-e6f1-461c-aaaa-f61266539df5"]
}, Open  ]],
Cell[85525, 2264, 473, 9, 73, "Text",ExpressionUUID->"1f756ad2-5511-4e0f-8fa6-7f86b234d6a4"],
Cell[86001, 2275, 1064, 26, 90, "Input",ExpressionUUID->"34beb653-ab16-4621-826f-13bd1dcb6e44"],
Cell[CellGroupData[{
Cell[87090, 2305, 2983, 72, 110, "Input",ExpressionUUID->"48724d2d-784f-4c68-840e-f6ee0c49f314"],
Cell[90076, 2379, 2128, 40, 79, "Output",ExpressionUUID->"34a862c9-8fbf-4a91-89c8-c2336fbf3675"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92241, 2424, 5090, 108, 141, "Input",ExpressionUUID->"20df0c96-311f-4154-86a8-d2bf08f6a2f5"],
Cell[97334, 2534, 3612, 93, 177, "Output",ExpressionUUID->"d7a7c3d9-1c12-4899-aec4-f5cdddf6ace4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100983, 2632, 2744, 73, 118, "Input",ExpressionUUID->"d49cc51c-6c46-40be-98e5-3330f6012d26"],
Cell[103730, 2707, 3586, 84, 125, "Output",ExpressionUUID->"dea5338c-7290-40ac-bb26-a746f46d1b80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107353, 2796, 5779, 157, 272, "Input",ExpressionUUID->"966db7b4-6ed8-49c0-bc26-e7f9873c202b"],
Cell[113135, 2955, 4503, 99, 129, "Output",ExpressionUUID->"92446019-d76a-4d26-b997-410e8f99e189"],
Cell[117641, 3056, 4502, 99, 129, "Output",ExpressionUUID->"cfd50bba-bcd8-4a5e-b4b3-2a20d9d8d4ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122192, 3161, 292, 4, 67, "Subsection",ExpressionUUID->"8cd92f0e-f7b7-43cf-bcbd-c7d14882f9fa"],
Cell[122487, 3167, 363, 7, 44, "Text",ExpressionUUID->"bc6b0d80-7de9-4755-a889-41581a27941b"],
Cell[CellGroupData[{
Cell[122875, 3178, 181, 2, 37, "Input",ExpressionUUID->"76cb4aa7-9cdb-49e0-a39e-7278501fac96"],
Cell[123059, 3182, 225, 4, 42, "Output",ExpressionUUID->"b719a782-6e86-40f6-8b02-cd6ab761fa37"]
}, Open  ]],
Cell[123299, 3189, 1547, 29, 61, "Input",ExpressionUUID->"da320f8a-b917-4067-ba7d-ecce00debcde"],
Cell[CellGroupData[{
Cell[124871, 3222, 164, 3, 56, "Subsubsection",ExpressionUUID->"b138f626-ffea-4cfb-b5bb-3c81f4f54e4b"],
Cell[CellGroupData[{
Cell[125060, 3229, 2125, 43, 108, "Input",ExpressionUUID->"02fc6d52-010c-48f2-960e-eea04562993d"],
Cell[127188, 3274, 2278, 34, 42, "Output",ExpressionUUID->"42e95d38-a8a5-49b3-9131-887475fdce44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129503, 3313, 2355, 53, 112, "Input",ExpressionUUID->"8498703a-8a2d-48ac-a076-0cc896e9b46e"],
Cell[131861, 3368, 1826, 28, 42, "Output",ExpressionUUID->"7c98fbe8-5cce-4add-9dfb-cb59e2384835"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133724, 3401, 3041, 64, 128, "Input",ExpressionUUID->"d6efbf2e-ab47-4ac7-a1dc-663eed45890a"],
Cell[136768, 3467, 1117, 18, 42, "Output",ExpressionUUID->"58674c34-ec49-4f6f-b36d-aa375484895c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137922, 3490, 3611, 76, 217, "Input",ExpressionUUID->"0beb6172-b94a-451b-a955-f5b82347e56e"],
Cell[141536, 3568, 2122, 32, 42, "Output",ExpressionUUID->"e0f48e8c-7dfc-49f0-9c15-a7f8d4597cf5"],
Cell[143661, 3602, 2122, 32, 42, "Output",ExpressionUUID->"fa0483f7-0877-4843-8a89-1167b3f39431"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145820, 3639, 5454, 129, 217, "Input",ExpressionUUID->"63fd5ddc-bd12-4d2b-b449-f658ba664bb8"],
Cell[151277, 3770, 1789, 28, 42, "Output",ExpressionUUID->"37189c32-6ac5-4cb4-b716-c32d38d9bb8b"],
Cell[153069, 3800, 1791, 28, 42, "Output",ExpressionUUID->"1036caff-0777-45de-b1b8-572687e619c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154897, 3833, 7421, 164, 250, "Input",ExpressionUUID->"e448e148-3ac2-4a6a-9246-12dcbf9f1a10"],
Cell[162321, 3999, 3197, 48, 42, "Output",ExpressionUUID->"403c98f4-b7a7-4956-bd92-3f5cfc8847d4"],
Cell[165521, 4049, 3197, 48, 42, "Output",ExpressionUUID->"2faa9ad6-19c4-43b7-8389-d22a01009a66"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168767, 4103, 164, 3, 56, "Subsubsection",ExpressionUUID->"5f4d7530-f321-46c2-a90c-819fd7bb4d59"],
Cell[CellGroupData[{
Cell[168956, 4110, 5344, 116, 217, "Input",ExpressionUUID->"de7e2d59-d0ec-49c2-87fb-e69273b460b8"],
Cell[174303, 4228, 3047, 47, 42, "Output",ExpressionUUID->"001ca8fd-9327-49df-bb8d-d6038b6ba7d3"],
Cell[177353, 4277, 3045, 47, 42, "Output",ExpressionUUID->"5b59637f-799d-46e2-bef2-35c1033a67cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180435, 4329, 3935, 114, 242, "Input",ExpressionUUID->"2b8c17cc-4b94-4b79-9c78-e4b7a23ad846"],
Cell[184373, 4445, 1214, 21, 42, "Output",ExpressionUUID->"f97cbc06-0b56-4583-8ef9-f1b8f717ebff"],
Cell[185590, 4468, 1216, 21, 42, "Output",ExpressionUUID->"48385333-9589-4843-8d8c-e12a92e17540"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186843, 4494, 2555, 66, 212, "Input",ExpressionUUID->"efeef939-1648-4081-9245-7380d6501495"],
Cell[189401, 4562, 1033, 19, 42, "Output",ExpressionUUID->"a121584e-c33f-4715-9fdc-495e0df6abb9"],
Cell[190437, 4583, 1031, 19, 42, "Output",ExpressionUUID->"44d89723-c5ce-4b05-a69d-9395f42e1ef9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191505, 4607, 3150, 83, 217, "Input",ExpressionUUID->"9fa33ac6-ef29-4650-a608-47a26a27a5b5"],
Cell[194658, 4692, 1164, 21, 42, "Output",ExpressionUUID->"dc93b0ea-f90d-4dd3-8cc5-51adb1a0a48f"],
Cell[195825, 4715, 1164, 21, 42, "Output",ExpressionUUID->"58f9656a-6b43-4b19-9087-da195e67bd6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197026, 4741, 4207, 111, 242, "Input",ExpressionUUID->"8030e548-b022-438c-8915-b746eddb0448"],
Cell[201236, 4854, 1183, 21, 42, "Output",ExpressionUUID->"6b1e64d5-6ee3-4b80-8e80-ca92489b2359"],
Cell[202422, 4877, 1185, 21, 42, "Output",ExpressionUUID->"42e8e0f5-b2ba-43c1-a667-998caf45a1d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203644, 4903, 2430, 61, 212, "Input",ExpressionUUID->"bb6533c2-a27e-4731-aa6a-7535c5315652"],
Cell[206077, 4966, 885, 17, 42, "Output",ExpressionUUID->"bc9db7e9-481e-4eb5-b9ea-a7b7f2e4df25"],
Cell[206965, 4985, 886, 17, 42, "Output",ExpressionUUID->"d15fd0c4-e0bf-4fe5-8629-cd6e45315a82"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[207900, 5008, 164, 3, 56, "Subsubsection",ExpressionUUID->"b480d70d-2911-4d6f-a41a-97ead960ca07"],
Cell[CellGroupData[{
Cell[208089, 5015, 1874, 47, 112, "Input",ExpressionUUID->"0304e428-1e83-46d5-a2a4-a43499f4398b"],
Cell[209966, 5064, 461, 10, 42, "Output",ExpressionUUID->"2084fbcc-6e6f-422b-8e46-f09f32d5f70e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210464, 5079, 1545, 42, 110, "Input",ExpressionUUID->"e09ae46b-b356-4b55-afa1-e31ee70eeb04"],
Cell[212012, 5123, 821, 16, 42, "Output",ExpressionUUID->"05e105f5-c72c-49f5-b73a-c25402bbbab0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212870, 5144, 3256, 96, 217, "Input",ExpressionUUID->"cc0edc98-2033-4cd3-9045-3b9e6a67814c"],
Cell[216129, 5242, 1788, 29, 42, "Output",ExpressionUUID->"d2ccd491-9ae1-4f97-9156-d63fea71517c"],
Cell[217920, 5273, 1788, 29, 42, "Output",ExpressionUUID->"b243e49d-173c-4d8b-8abc-78397f2515df"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219769, 5309, 184, 3, 67, "Subsection",ExpressionUUID->"628fc72e-caf1-40a8-b4b7-32dd914b71bf"],
Cell[219956, 5314, 356, 8, 73, "Text",ExpressionUUID->"22a87cdc-3b99-4e9d-b028-4c527343fa4d"],
Cell[220315, 5324, 2797, 64, 272, "Input",ExpressionUUID->"fea7917e-2c7c-441e-9252-0ea190779f8f"],
Cell[223115, 5390, 5563, 150, 397, "Input",ExpressionUUID->"248c83a9-c19a-4e00-b78e-d63afaa3b6f5"],
Cell[CellGroupData[{
Cell[228703, 5544, 1873, 48, 122, "Input",ExpressionUUID->"a0fea4a2-eaa4-4087-8718-775817d3982c"],
Cell[230579, 5594, 3281, 80, 147, "Output",ExpressionUUID->"4dba45c5-bc68-40be-8463-80abf8964b06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233897, 5679, 1439, 42, 122, "Input",ExpressionUUID->"d8c2cbca-cf8a-4299-bc53-f6376b1ef88b"],
Cell[235339, 5723, 3014, 77, 147, "Output",ExpressionUUID->"c805a823-7d49-407b-9bc1-bdf4902ee52e"]
}, Open  ]],
Cell[238368, 5803, 2957, 79, 266, "Input",ExpressionUUID->"f983443a-b90d-450d-b58d-c777ea1b3d12"],
Cell[CellGroupData[{
Cell[241350, 5886, 1488, 39, 90, "Input",ExpressionUUID->"a47d05b3-2543-4279-b927-c17e200efcfe"],
Cell[242841, 5927, 717, 17, 42, "Output",ExpressionUUID->"e0f0de88-5958-4b74-aa85-0d2e2e8004f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243595, 5949, 1490, 40, 90, "Input",ExpressionUUID->"01524bc4-c09d-4e3a-a96f-c648844fcd18"],
Cell[245088, 5991, 844, 19, 42, "Output",ExpressionUUID->"7921107d-8ba9-49d6-91c7-9eb2f776ae6d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> nb/DipoleSFsWave.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*SETUP*)


(* ::Text:: *)
(*Un-comment the following line with desired values of the parameters if running this file directly. Don't forget to comment this line back before using this file as a dependency.*)


(*SetDirectory[NotebookDirectory[]];
d = 2;
\[Xi]0ij = DiagonalMatrix[Join[{\[Xi]0[1,1]},Table[\[Xi]0[2,2],{ii,1,d-1}]]];
u0i = Join[{u0[1],u0[2]},ConstantArray[0,{d-2}]];*)


<<NCGeometry`


Linearise[f_]:=Normal[f+O[\[Epsilon]]^2];


(* ::Subsection:: *)
(*Background fields*)


coord = {t,x,y1,y2,y3,y4,y5,y6,y8,y9}//#[[1;;d+1]]&;

n     = Join[{1},Table[0,{ii,1,d}]]+Table[\[Epsilon] back \[Delta]nS[ii]@@coord,{ii,0,d}]+O[\[Epsilon]]^3;

vi    = Table[\[Epsilon] back \[Delta]vS[ii]@@coord,{ii,1,d}]+O[\[Epsilon]]^3;
vt    = (1-vi . n[[2;;d+1]])/n[[1]];
hij   = Table[KroneckerDelta[ii,jj]+\[Epsilon] back \[Delta]hS[Min[ii,jj],Max[ii,jj]]@@coord,{ii,1,d},{jj,1,d}]+O[\[Epsilon]]^3;
h     = ArrayFlatten[{{vi . hij . vi/vt^2,{-(vi . hij/vt)}},{{-(vi . hij/vt)}\[Transpose],hij}}]+O[\[Epsilon]]^3;


NCInitiate[coord,n,h]


(* ::Text:: *)
(*Some derived quantities*)


v     = FrameVelocity;
ih    = InverseSpatialMetric;
det\[Gamma]  = Det[n\[TensorProduct]n + h];
Fn    = ExteriorD[n];


(* ::Text:: *)
(*Vielbeins for dealing with superflow*)


eI    = IdentityMatrix[d] + 1/2 (hij-IdentityMatrix[d]) - 1/8 (hij-IdentityMatrix[d]) . (hij-IdentityMatrix[d]) + O[\[Epsilon]]^3 // ArrayFlatten[{{{-(vi . #/vt)}},{#}}] &;
Ie    = (ih . eI)\[Transpose]; 


(* ::Text:: *)
(*The dipole gauge fields and field strengths*)


A     = \[Epsilon] back Table[\[Delta]AS[ii]@@coord,{ii,0,d}]+O[\[Epsilon]]^3;

a     = Table[\[Epsilon] back \[Delta]aS[Min[ii,jj],Max[ii,jj]]@@coord,{ii,1,d},{jj,1,d}] + O[\[Epsilon]]^3 // 2eI . \[Xi]0ij . eI\[Transpose] + ArrayFlatten[{{vi . # . vi/vt^2,{-(vi . #/vt)}},{{-(vi . #/vt)}\[Transpose],#}}]&;

F     = ExteriorD[A];
A\[Lambda]    = (n\[TensorProduct](v . F . ih) + 1/2 (h . ih . F . ih + a . ih))\[Transpose];
F\[Lambda]    = (CovariantD[A\[Lambda],{1,0}]//Transpose[#,{2,1,3}]-Transpose[#,{3,1,2}]&)+(A\[Lambda] . v)\[TensorProduct]Fn+((CovariantD[v]\[Transpose] . A\[Lambda])\[TensorProduct]n//Transpose[#,{1,3,2}]-Transpose[#,{1,2,3}]&);


(* ::Subsection:: *)
(*Dipole transformation rules*)


(* ::Text:: *)
(*For operators (\[Epsilon]^\[Mu], \[Pi]^\[Mu], \[Tau]^\[Mu]\[Nu], J^\[Mu], J^\[Mu]\[Nu])*)


OperatorDipoleTransformation[\[ScriptCapitalO]_, \[Psi]_] := {
	\[ScriptCapitalO][[1]] + \[ScriptCapitalO][[5]] . Lie[v,h,{0,0}] . ih . \[Psi] - 1/2 Tr[\[ScriptCapitalO][[5]] . Lie[v,h,{0,0}]] ih . \[Psi],
	\[ScriptCapitalO][[2]] - (\[ScriptCapitalO][[4]] . n)ih . \[Psi] + \[ScriptCapitalO][[5]] . Fn . ih . \[Psi],
	\[ScriptCapitalO][[3]] - (CovariantDiv[\[ScriptCapitalO][[5]]]//(ih . \[Psi])\[TensorProduct]#+#\[TensorProduct](ih . \[Psi])&) + CovariantDiv[((ih . \[Psi])\[TensorProduct]\[ScriptCapitalO][[5]])],
	\[ScriptCapitalO][[4]],
	\[ScriptCapitalO][[5]]
}


(* ::Subsection:: *)
(*Dipole Goldstone and dipole-invariant background fields*)


(* ::Text:: *)
(*Introduce the dipole Goldstone and dipole-invariant fields.*)


\[Phi]0i  = Table[\[Phi]0[ii],{ii,1,d}];
\[Phi]    = \[Mu]0 t - \[Phi]0i . (Coord[[2;;d+1]]-u0i t) + \[Epsilon] \[Delta]\[Phi]S@@coord + O[\[Epsilon]]^3;
\[CapitalPsi]    = -h . ih . (Partial[\[Phi]]+A);


tA   = A + \[CapitalPsi]//Simplify;
ta   = a + h . ih . (CovariantD[\[CapitalPsi],{0}]//#+#\[Transpose]&) . ih . h;
tF   = ExteriorD[tA]//Simplify;
tA\[Lambda]  = (n\[TensorProduct](v . tF . ih)+1/2 (h . ih . tF . ih+ta . ih))\[Transpose];
tF\[Lambda]  = (CovariantD[tA\[Lambda],{1,0}]//Transpose[#,{2,1,3}]-Transpose[#,{3,1,2}]&)+(tA\[Lambda] . v)\[TensorProduct]Fn+((CovariantD[v]\[Transpose] . tA\[Lambda])\[TensorProduct]n//Transpose[#,{1,3,2}]-Transpose[#,{1,2,3}]&);


(* ::Subsection:: *)
(*Hydrodynamic fields*)


(* ::Text:: *)
(*We will use the Lie algebra hydrodynamic fields as the fundamental variables.*)


\[Beta]    = Join[{1/T0},u0i/T0] + Table[\[Epsilon] \[Delta]\[Beta]S[ii]@@coord,{ii,0,d}]+O[\[Epsilon]]^3;
\[CapitalLambda]\[Beta]   = \[Mu]0/T0 + \[Epsilon] \[Delta]\[CapitalLambda]\[Beta]S@@coord;
T    = 1/\[Beta] . n//Simplify;
u    = \[Beta]/\[Beta] . n//Simplify;
\[Mu]    = (\[CapitalLambda]\[Beta]+\[Beta] . tA)/\[Beta] . n//Simplify;

vecu = u - v;
u02  = u0i . u0i;


(* ::Text:: *)
(*We could use the conventional hydrodynamic fields directly, but doing so will not allow us to read out the hydrostatic constitutive relations using variational formulae.*)
(*To transform between these, we can use the linear mapping*)


HydroFieldsS = (Join[{T,\[Mu]},u[[2;;d+1]]]//Linearise)==Join[{T0+\[Epsilon] \[Delta]TS@@coord,(\[Mu]0+ \[Phi]0i . u0i) + \[Epsilon] \[Delta]\[Mu]S@@coord},u0i+\[Epsilon] Table[\[Delta]uS[ii]@@coord,{ii,1,d}]]//DSolve[#,Join[Table[\[Delta]\[Beta]S[ii],{ii,0,d}],{\[Delta]\[CapitalLambda]\[Beta]S}],coord]&//Simplify//#[[1]]&;


(* ::Subsection:: *)
(*Mode basis*)


wave = \[Epsilon] Exp[I k x-I \[Omega] t];
modeBasis = Join[{
		\[Delta]TS         -> (coord//Function[#,\[Delta]T Exp[I k x-I \[Omega] t]]&),
		\[Delta]\[Mu]S         -> (coord//Function[#,\[Delta]\[Mu] Exp[I k x-I \[Omega] t]]&),
		\[Delta]\[Phi]S         -> (coord//Function[#,\[Delta]\[Phi] Exp[I k x-I \[Omega] t]]&),
        \[Delta]\[CapitalLambda]\[Beta]S        -> (coord//Function[#,\[Delta]\[CapitalLambda]\[Beta] Exp[I k x-I \[Omega] t]]&)
	},
	Table[\[Delta]nS[ii]   -> (coord//Function[#,\[Delta]n[ii]Exp[I k x-I \[Omega] t]//Evaluate]&),{ii,0,d}],
	Table[\[Delta]vS[ii]   -> (coord//Function[#,\[Delta]v[ii]Exp[I k x-I \[Omega] t]//Evaluate]&),{ii,1,d}],
	Table[Table[\[Delta]hS[ii,jj] -> (coord//Function[#,\[Delta]h[ii,jj]Exp[I k x-I \[Omega] t]//Evaluate]&),{ii,1,jj}],{jj,1,d}],
	Table[\[Delta]AS[ii]   -> (coord//Function[#,\[Delta]A[ii]Exp[I k x-I \[Omega] t]//Evaluate]&),{ii,0,d}],
	Table[Table[\[Delta]aS[ii,jj] -> (coord//Function[#,\[Delta]a[ii,jj]Exp[I k x-I \[Omega] t]//Evaluate]&),{ii,1,jj}],{jj,1,d}],
	
	Table[\[Delta]uS[ii]   -> (coord//Function[#,\[Delta]u[ii]Exp[I k x-I \[Omega] t]//Evaluate]&),{ii,1,d}],
	Table[\[Delta]\[Beta]S[ii]   -> (coord//Function[#,\[Delta]\[Beta][ii]Exp[I k x-I \[Omega] t]//Evaluate]&),{ii,0,d}],

	Table[\[Delta]\[CapitalPsi]S[ii]   -> (coord//Function[#,\[Delta]\[CapitalPsi][ii]Exp[I k x-I \[Omega] t]//Evaluate]&),{ii,1,d}]
]//Flatten;

Table[Table[\[Delta]h[ii,jj]=\[Delta]h[jj,ii],{ii,jj+1,d}],{jj,1,d}];
Table[Table[\[Delta]a[ii,jj]=\[Delta]a[jj,ii],{ii,jj+1,d}],{jj,1,d}];


HydroFields=Join[HydroFieldsS,(Join[\[Beta],{\[CapitalLambda]\[Beta]}]+O[\[Epsilon]]^2/.HydroFieldsS/.modeBasis)==(Join[\[Beta],{\[CapitalLambda]\[Beta]}]+O[\[Epsilon]]^2/.modeBasis)//Solve[#,Join[Table[\[Delta]\[Beta][ii],{ii,0,d}],{\[Delta]\[CapitalLambda]\[Beta]}]]&//Flatten];


(* ::Section:: *)
(*CONSTITUTIVE RELATIONS*)


(* ::Text:: *)
(*For simplicity, we will assume all transport coefficients besides p_f and p_d, and their thermodynamic derivatives, to be constants. *)
(*Generalisation to arbitrary transport coefficients is conceptually straightforward but computationally expensive.*)


(* ::Subsection:: *)
(*Hydrostatic transport*)


(* ::Text:: *)
(*Let's start with some thermodynamics*)


p[TT_,\[Mu]\[Mu]_,uu2_] := p0 + s0(TT-T0) + q0(\[Mu]\[Mu]-\[Mu]0) + 1/2 \[Rho]0(uu2-u02) + 1/2 \[Chi]ss (TT-T0)^2 + 1/2 \[Chi]qq (\[Mu]\[Mu]-\[Mu]0)^2 + \[Chi]sq(TT-T0)(\[Mu]\[Mu]-\[Mu]0) + 1/2 \[Chi]s\[Rho](TT-T0)(uu2-u02) + 1/2 \[Chi]q\[Rho](\[Mu]\[Mu]-\[Mu]0)(uu2-u02) + 1/8 \[Chi]\[Rho]\[Rho] (uu2-u02)^2;
pd[TT_,\[Mu]\[Mu]_]     := pd0 + sd0(TT-T0) + qd0(\[Mu]\[Mu]-\[Mu]0) + 1/2 \[Chi]dss (TT-T0)^2 + 1/2 \[Chi]dqq (\[Mu]\[Mu]-\[Mu]0)^2 + \[Chi]dsq(TT-T0)(\[Mu]\[Mu]-\[Mu]0);


(* ::Text:: *)
(*We define the free energy up to quadratic order in fluctuations*)


\[ScriptCapitalF] = -Sqrt[det\[Gamma]]( p[T,\[Mu],u . h . u] + pd[T,\[Mu]](1/2 Tr[ih . ta] - Tr[\[Xi]0ij]) - 1/2 fs (Partial[\[Phi]]+A) . ih . (Partial[\[Phi]]+A)
- 1/2 Bd (1/2 Tr[ih . ta] - Tr[\[Xi]0ij])^2 - 1/4 Gd(Tr[ih . ta . ih . ta]-1/d Tr[ih . ta]^2)+\[Chi]n/4 Tr[ih . Fn . ih . Fn]
+ (\[Lambda]2 vecu . Partial[T] + \[Lambda]3 vecu . Partial[\[Mu]] + 1/2 \[Lambda]4 vecu . Partial[u . h . u] + \[Rho]d(u . h . u)(1/2 Tr[ih . ta] - Tr[\[Xi]0ij]) + Md u . (ta-1/d h Tr[ih . ta]) . u)) + O[\[Epsilon]]^3;


(* ::Text:: *)
(*We have added a dipole non-invariant superfluid density "fs" term above to compare with ordinary U(1) superfluids. It helps clarify how the second-sound mode of U(1) superfluids gives rise to the magnon mode of s-wave dipole superfluids.*)


(* ::Text:: *)
(*The conserved currents can be obtained by varying with respect to the background fields. *)
(*However, note that we are performing variations with respect to non-covariant background fields. Therefore, the variations will need to be adjusted to give rise to the correct conserved currents in the covariant language.*)


<<VariationalMethods`


XVar   = -1/\[Epsilon] 1/Sqrt[det\[Gamma]] VariationalD[\[ScriptCapitalF],\[Delta]\[Phi]S@@coord,coord] //Linearise;
\[Epsilon]hsVar  = 1/(\[Epsilon] back) 1/Sqrt[det\[Gamma]] Table[VariationalD[\[ScriptCapitalF],\[Delta]nS[ii]@@coord,coord],{ii,0,d}] //Linearise;
JhsVar  = 1/(\[Epsilon] back) 1/Sqrt[det\[Gamma]] Table[-VariationalD[\[ScriptCapitalF],\[Delta]AS[ii]@@coord,coord],{ii,0,d}] //Linearise;
JdhsVar = 1/(\[Epsilon] back) 1/Sqrt[det\[Gamma]] Table[-2^KroneckerDelta[ii,jj]VariationalD[\[ScriptCapitalF],\[Delta]aS[Min[ii,jj],Max[ii,jj]]@@coord,coord],{ii,1,d},{jj,1,d}] //Linearise;
\[Tau]hsVar  = 1/(\[Epsilon] back) 1/Sqrt[det\[Gamma]] Table[-2^KroneckerDelta[ii,jj]VariationalD[\[ScriptCapitalF],\[Delta]hS[Min[ii,jj],Max[ii,jj]]@@coord,coord],{ii,1,d},{jj,1,d}] //Linearise;
\[Pi]hsVar  = 1/(\[Epsilon] back) 1/Sqrt[det\[Gamma]] Table[VariationalD[\[ScriptCapitalF],\[Delta]vS[ii]@@coord,coord],{ii,1,d}] //Linearise;


g     = h[[2;;d+1,2;;d+1]];
ig    = Inverse[g];
ni    = n[[2;;d+1]];
\[Delta]A\[Lambda]ij = (A\[Lambda] - (eI . \[Xi]0ij . Ie)\[Transpose])[[2;;d+1,2;;d+1]];
Fij   = F[[2;;d+1,2;;d+1]];
Ei    = F[[2;;d+1,1]];


Jhs  = JhsVar;
Jdhs = JdhsVar //ArrayFlatten[{{0,{-# . ni}},{{-# . ni}\[Transpose],#}}]&;
\[Tau]hs  = \[Tau]hsVar + (\[Delta]A\[Lambda]ij . JdhsVar//#+#\[Transpose]&) //ArrayFlatten[{{0,{-# . ni}},{{-# . ni}\[Transpose],#}}]&;
\[Pi]hs  = ig . \[Pi]hsVar + (\[Tau]hs[[2;;d+1,2;;d+1]] + (\[Xi]0ij . JdhsVar//#-#\[Transpose]&)) . ni //Join[{-# . ni},#]&;
\[Epsilon]hs  = \[Epsilon]hsVar + Join[{-\[Pi]hsVar . vi}, -JdhsVar . Ei];
Xhs  = XVar //Simplify;


(* ::Subsection:: *)
(*Going back to linear*)


(* ::Text:: *)
(*Until this point, we were being overly ambitious by full spacetime dependence of all fields and quadratic order in fluctuations, which was required to compute the hydrostatic constitutive relations.*)
(*But now we can go ahead and make our lives simple by dropping the accuracy*)


Simplifier[\[ScriptCapitalG]_]:=\[ScriptCapitalG]+O[\[Epsilon]]^2/.modeBasis/.HydroFields//Simplify


n     = n //Simplifier;
h     = h //Simplifier;
ih    = ih //Simplifier;
v     = v //Simplifier;

eI    = eI //Simplifier;
Ie    = Ie //Simplifier;

Fn    = Fn //Simplifier;

A     = A //Simplifier;
a     = a //Simplifier;
F     = F //Simplifier;
A\[Lambda]    = A\[Lambda] //Simplifier;
F\[Lambda]    = F\[Lambda] //Simplifier;

tA    = tA //Simplifier;
ta    = ta //Simplifier;
tF    = tF //Simplifier;
tA\[Lambda]   = tA\[Lambda] //Simplifier;
tF\[Lambda]   = tF\[Lambda] //Simplifier;

\[Phi]     = \[Phi] //Simplifier;
\[CapitalPsi]     = \[CapitalPsi] //Simplifier;

\[Beta]     = \[Beta] //Simplifier;
\[CapitalLambda]\[Beta]    = \[CapitalLambda]\[Beta] //Simplifier;
u     = u //Simplifier;
T     = T //Simplifier;
\[Mu]     = \[Mu] //Simplifier;

g     = g //Simplifier;
ig    = ig //Simplifier;
vi    = vi //Simplifier;
vt    = vt //Simplifier;
ni    = ni //Simplifier;
\[Delta]A\[Lambda]ij = \[Delta]A\[Lambda]ij //Simplifier;
Fij   = Fij //Simplifier;
Ei    = Ei //Simplifier;

det\[Gamma]  = det\[Gamma] //Simplifier;

vecu  = vecu//Simplifier;


(* ::Text:: *)
(*And run the Newton-Cartan package again*)


NCInitiate[coord,n,h];


(* ::Text:: *)
(*The hydrostatic constitutive relations can also be made simple now and can be converted back to dipole-invariant objects*)


\[Epsilon]hs  = \[Epsilon]hs //Simplifier;
\[Pi]hs  = \[Pi]hs//Simplifier;
\[Tau]hs  = \[Tau]hs//Simplifier;
Jhs  = Jhs//Simplifier;
Jdhs = Jdhs//Simplifier;
Xhs  = Xhs//Simplifier;


{t\[Epsilon]hs,t\[Pi]hs,t\[Tau]hs,Jhs,Jdhs} = OperatorDipoleTransformation[{\[Epsilon]hs,\[Pi]hs,\[Tau]hs,Jhs,Jdhs},\[CapitalPsi]]//Simplify;


(* ::Subsection:: *)
(*Non-hydrostatic transport*)


(* ::Text:: *)
(*Non-hydrostatic data*)


d\[Beta]\[Phi]      = (\[Beta] . Partial[\[Phi]]-\[CapitalLambda]\[Beta]);
d\[Beta]n      = Lie[\[Beta],n,{0}];
d\[Beta]h      = Lie[\[Beta],h,{0,0}];
d\[Beta]A      = Lie[\[Beta],tA,{0}]+Partial[\[CapitalLambda]\[Beta]];
d\[Beta]A\[Lambda]symm = h . Lie[\[Beta],tA\[Lambda],{1,0}]//#+#\[Transpose]&;

dd\[Beta]n     = CovariantD[Lie[\[Beta],n,{0}],{0}];
dd\[Beta]nsymm = dd\[Beta]n + dd\[Beta]n\[Transpose];
d\[Beta]d\[Beta]n    = Lie[\[Beta],Lie[\[Beta],n,{0}],{0}];


(* ::Text:: *)
(*Constitutive relations including non-hydrostatic transport*)


Xnhs   = - T(1/i\[Sigma]\[Phi] d\[Beta]\[Phi] - (\[Gamma]\[Epsilon]1+b\[Gamma]\[Epsilon]1)vecu . d\[Beta]n + (\[Gamma]\[Tau]+b\[Gamma]\[Tau])Tr[1/2 ih . d\[Beta]h]
	     + 1/2 (\[Gamma]\[Tau]2+b\[Gamma]\[Tau]2)vecu . d\[Beta]h . vecu
	     - (b\[Sigma]\[Phi]\[Epsilon]+\[Sigma]\[Phi]\[Epsilon])CovariantDiv[ih . d\[Beta]n] + (\[Gamma]d+b\[Gamma]d)Tr[1/2 ih . d\[Beta]A\[Lambda]symm]) + O[\[Epsilon]]^2;
	
t\[Pi]nhs  = 0;

t\[Tau]nhs  = - T(\[Zeta] ih Tr[1/2 ih . d\[Beta]h]+\[Eta](ih . d\[Beta]h . ih-1/d ih Tr[ih . d\[Beta]h])
         + ((\[Gamma]\[Tau]-b\[Gamma]\[Tau])ih+(\[Gamma]\[Tau]2-b\[Gamma]\[Tau]2)vecu\[TensorProduct]vecu) d\[Beta]\[Phi]
         - ((\[Eta]\[Epsilon]1-b\[Eta]\[Epsilon]1)(vecu\[TensorProduct](ih . d\[Beta]n)//#+#\[Transpose]&)-(\[Zeta]\[Epsilon]1-b\[Zeta]\[Epsilon]1)ih (vecu . d\[Beta]n))-(\[Zeta]\[Epsilon]3-b\[Zeta]\[Epsilon]3)vecu\[TensorProduct]vecu(vecu . d\[Beta]n)
         + (\[Eta]2 (ih . d\[Beta]h . vecu//vecu\[TensorProduct]#+#\[TensorProduct]vecu&)+1/2 (\[Zeta]2+b\[Zeta]2)ih vecu . d\[Beta]h . vecu+(\[Zeta]2-b\[Zeta]2) vecu\[TensorProduct]vecu Tr[1/2 ih . d\[Beta]h])+ \[Zeta]4  vecu\[TensorProduct]vecu (vecu . d\[Beta]h . vecu)
         - (b\[Sigma]\[Epsilon]\[Tau]-\[Sigma]\[Epsilon]\[Tau]) ih Tr[1/2 ih . dd\[Beta]nsymm]-(b\[Gamma]\[Epsilon]\[Tau]-\[Gamma]\[Epsilon]\[Tau])(ih . dd\[Beta]nsymm . ih-1/d ih Tr[ih . dd\[Beta]nsymm])
         + (\[Zeta]\[Tau]d+b\[Zeta]\[Tau]d) ih Tr[1/2 ih . d\[Beta]A\[Lambda]symm]+(\[Eta]\[Tau]d+b\[Eta]\[Tau]d) (ih . d\[Beta]A\[Lambda]symm . ih-1/d ih Tr[ih . d\[Beta]A\[Lambda]symm])) + O[\[Epsilon]]^2;

Jdnhs  = - T((\[Gamma]d-b\[Gamma]d)ih d\[Beta]\[Phi]
		 + (\[Zeta]\[Tau]d-b\[Zeta]\[Tau]d) ih Tr[1/2 ih . d\[Beta]h]+(\[Eta]\[Tau]d-b\[Eta]\[Tau]d) (ih . d\[Beta]h . ih-1/d ih Tr[ih . d\[Beta]h])
		 + \[Zeta]d ih Tr[1/2 ih . d\[Beta]A\[Lambda]symm]+\[Eta]d (ih . d\[Beta]A\[Lambda]symm . ih-1/d ih Tr[ih . d\[Beta]A\[Lambda]symm])
		 - (b\[Sigma]\[Epsilon]d-\[Sigma]\[Epsilon]d) ih Tr[1/2 ih . dd\[Beta]nsymm]-(b\[Gamma]\[Epsilon]d-\[Gamma]\[Epsilon]d)(ih . dd\[Beta]nsymm . ih-1/d ih Tr[ih . dd\[Beta]nsymm])) + O[\[Epsilon]]^2;

Jnhs   = CovariantDiv[Jdnhs]+ O[\[Epsilon]]^2;

t\[Epsilon]nhs  = - T(-T \[Kappa] ih . d\[Beta]n-T \[Kappa]2perp ((u . h . u)ih . d\[Beta]n-vecu (vecu . d\[Beta]n))- T \[Kappa]2parr vecu (vecu . d\[Beta]n)
         + (\[Gamma]\[Epsilon]1-b\[Gamma]\[Epsilon]1)vecu d\[Beta]\[Phi]+((\[Eta]\[Epsilon]1+b\[Eta]\[Epsilon]1)(ih . d\[Beta]h . vecu)+(\[Zeta]\[Epsilon]1+b\[Zeta]\[Epsilon]1)vecu Tr[1/2 ih . d\[Beta]h])+(\[Zeta]\[Epsilon]3+b\[Zeta]\[Epsilon]3)vecu 1/2 (vecu . d\[Beta]h . vecu)
         + \[Sigma]\[Epsilon] ih . Partial[Tr[ih . dd\[Beta]n]]+\[Gamma]\[Epsilon] CovariantDiv[ih . dd\[Beta]n . ih]
         + (b\[Sigma]\[Phi]\[Epsilon]-\[Sigma]\[Phi]\[Epsilon])ih . Partial[d\[Beta]\[Phi]]
         + (b\[Sigma]\[Epsilon]\[Tau]+\[Sigma]\[Epsilon]\[Tau])ih . Partial[Tr[1/2 ih . d\[Beta]h]]+(b\[Gamma]\[Epsilon]\[Tau]+\[Gamma]\[Epsilon]\[Tau])CovariantDiv[ih . d\[Beta]h . ih-1/d ih Tr[ih . d\[Beta]h]]
         + (b\[Sigma]\[Epsilon]d+\[Sigma]\[Epsilon]d)ih . Partial[Tr[1/2 ih . d\[Beta]A\[Lambda]symm]]+(b\[Gamma]\[Epsilon]d+\[Gamma]\[Epsilon]d)CovariantDiv[ih . d\[Beta]A\[Lambda]symm . ih-1/d ih Tr[ih . d\[Beta]A\[Lambda]symm]]) + v . (Partial[\[Phi]]+A) Jnhs + O[\[Epsilon]]^2;


(* ::Section:: *)
(*EQUATIONS OF MOTION*)


(* ::Subsection:: *)
(*Equations*)


X  = Xhs  + Xnhs;
t\[Epsilon] = t\[Epsilon]hs + t\[Epsilon]nhs;
t\[Pi] = t\[Pi]hs + t\[Pi]nhs;
t\[Tau] = t\[Tau]hs + t\[Tau]nhs;
J  = Jhs  + Jnhs;
Jd = Jdhs + Jdnhs;


(* ::Text:: *)
(*The force terms*)


tf  = - Fn . t\[Epsilon] - h . tA\[Lambda] . J - Tr[Jd . h . tF\[Lambda],Plus,2] - n Tr[CovariantD[v]\[Transpose] . tA\[Lambda] . Jd . h];
t\[Tau]d = - tA\[Lambda] . Jd;


(* ::Text:: *)
(*These are the conservation equations*)


EE = 1/wave {
	CovariantDiv[t\[Epsilon]] + v . tf + Tr[(t\[Tau]+t\[Tau]d) . CovariantD[v] . h],
	(CovariantDiv[v\[TensorProduct]t\[Pi]+t\[Tau]+t\[Tau]d] - ih . tf + ih . CovariantD[v] . h . t\[Pi])[[2;;d+1]],
	CovariantDiv[J],
	X
}//Simplify//Flatten;
fields = {\[Delta]T,Table[\[Delta]u[ii],{ii,1,d}],\[Delta]\[Mu],\[Delta]\[Phi]}//Flatten;


(* ::Text:: *)
(*Dispersion relations (with and without the dipole non-invariant superfluid density "fs" term)*)


\[CapitalDelta]Matfs = Table[\!\(
\*SubscriptBox[\(\[PartialD]\), \(X\)]EE\),{X,fields}]//#+O[\[Epsilon]]&//Normal//Simplify;


\[CapitalDelta]Mat = Table[\!\(
\*SubscriptBox[\(\[PartialD]\), \(X\)]EE\)/.fs->0,{X,fields}]//#+O[\[Epsilon]]&//Normal//Simplify;
\[CapitalDelta]    = Det[\[CapitalDelta]Mat];


(* ::Subsection:: *)
(*Solutions with no fluid velocity*)


(* ::Text:: *)
(*Solutions only with no fluid velocity*)


restAnsatz = Table[u0i[[ii]]->0,{ii,1,d}];


Srest   = ((EE/.fs->0/.restAnsatz//Simplify)==Table[0,{ii,1,d+3}]//Solve[#,fields]&)[[1]];
Srest0  = ((EE/.fs->0/.restAnsatz/.k->0//Simplify)==Table[0,{ii,1,d+3}]//Solve[#,fields]&)[[1]]//Simplify;


(* ::Text:: *)
(*On-shell operators*)


{\[Epsilon]Phys,\[Pi]Phys,\[Tau]Phys,JPhys,JdPhys} = OperatorDipoleTransformation[{t\[Epsilon],t\[Pi],t\[Tau],J,Jd},-\[CapitalPsi]]/.fs->0/.restAnsatz//Linearise//Simplify;


(* ::Text:: *)
(*Non-covariant versions*)


OperatorNonCov[\[ScriptCapitalO]_] := {
	Sqrt[det\[Gamma]] (\[ScriptCapitalO][[1,1]] + \[ScriptCapitalO][[2,2;;d+1]] . vi) + O[\[Epsilon]]^2,
	Sqrt[det\[Gamma]] (\[ScriptCapitalO][[1,2;;d+1]] + Ei . \[ScriptCapitalO][[5,2;;d+1,2;;d+1]]) + O[\[Epsilon]]^2,
	Sqrt[det\[Gamma]] g . \[ScriptCapitalO][[2,2;;d+1]] - (\[ScriptCapitalO][[3,2;;d+1,2;;d+1]] + (\[Xi]0ij . \[ScriptCapitalO][[5,2;;d+1,2;;d+1]]//#-#\[Transpose]&)) . ni + O[\[Epsilon]]^2,
	Sqrt[det\[Gamma]] (1/2 \[ScriptCapitalO][[3,2;;d+1,2;;d+1]] - \[Delta]A\[Lambda]ij . \[ScriptCapitalO][[5,2;;d+1,2;;d+1]] //#+#\[Transpose]&) + O[\[Epsilon]]^2,
	Sqrt[det\[Gamma]] \[ScriptCapitalO][[4,1]] + O[\[Epsilon]]^2,
	Sqrt[det\[Gamma]] \[ScriptCapitalO][[4,2;;d+1]] + O[\[Epsilon]]^2,
	Sqrt[det\[Gamma]] \[ScriptCapitalO][[5,2;;d+1,2;;d+1]] + O[\[Epsilon]]^2
}


(*temp = OperatorNonCov[{\[Epsilon]Phys,\[Pi]Phys,\[Tau]Phys,JPhys,JdPhys}];
{\[Epsilon]tS,\[Epsilon]iS,\[Pi]iS,\[Tau]ijS,JtS,JiS,JdijS} = temp/.swaveSubs/.restAnsatz/.Srest/.InverseHomogeneousFields;
{\[Epsilon]tS0,\[Epsilon]iS0,\[Pi]iS0,\[Tau]ijS0,JtS0,JiS0,JdijS0} = temp/.swaveSubs/.restAnsatz/.k\[Rule]0/.Srest0/.InverseHomogeneousFields;
ClearAll[temp];*)


temp = OperatorNonCov[{\[Epsilon]Phys,\[Pi]Phys,\[Tau]Phys,JPhys,JdPhys}]/.restAnsatz//Simplify;
{\[Epsilon]tS,\[Epsilon]iS,\[Pi]iS,\[Tau]ijS,JtS,JiS,JdijS} = temp/.Srest;
{\[Epsilon]tS0,\[Epsilon]iS0,\[Pi]iS0,\[Tau]ijS0,JtS0,JiS0,JdijS0} = temp/.k->0/.Srest0;
ClearAll[temp];


(* ::Section:: *)
(*Save data*)


(* ::Text:: *)
(*Delete unwanted data*)


(*ClearAll[
	\[Epsilon]hs, \[Pi]hs, \[Tau]hs,
	Xhs, t\[Epsilon]hs, t\[Pi]hs, t\[Tau]hs, Jhs, Jdhs,
	Xnhs, t\[Epsilon]nhs, t\[Pi]nhs, t\[Tau]nhs, Jnhs, Jdnhs,
	X\[CapitalPsi],
	\[Epsilon]Phys\[Xi], \[Pi]Phys\[Xi], \[Tau]Phys\[Xi], JPhys\[Xi], JdPhys\[Xi],
	d\[Beta]\[Phi], d\[Beta]n, d\[Beta]d\[Beta]n, dd\[Beta]n, dd\[Beta]nsymm, d\[Beta]h, d\[Beta]A, d\[Beta]A\[Lambda]symm,
	tf, t\[Tau]d,
	OperatorDipoleTransformation, OperatorNonCov, Simplifier, swaveSubsS, swaveSubs, HydroFieldsS, HydroFields, HomogeneousSources
]*)


filename = NotebookDirectory[]<>(StringRiffle[Join[u0i,\[Xi]0ij],"",""]//StringReplace[#,{"\[Xi]"->"X"," "->""}]&//"data-"<>ToString[Length[coord]-1]<>"d-"<>#<>".m"&);
If[FileExistsQ[filename],DeleteFile[filename]];
Save[filename,"`*"];


==> nb/NCGeometry.wl <==
(* ::Package:: *)

(*
NCGeometry v1.0

A Mathematica package for manipulations in Newton-Cartan geometry.

Author: Akash Jain
Email: ajainphysics@gmail.com
*)


BeginPackage["NCGeometry`"];


Coord::usage            = "Set of coordinates.";
ClockForm::usage        = "Clock form \!\(\*SubscriptBox[\(n\), \(\[Mu]\)]\).";
SpatialMetric::usage    = "Degenerate spatial metric \!\(\*SubscriptBox[\(h\), \(\[Mu]\[Nu]\)]\).";
FrameVelocity::usage    = "Frame velocity \!\(\*SuperscriptBox[\(v\), \(\[Mu]\)]\).";
Dimension::usage        = "Spacetime dimensions.";

NCInitiate::usage       = "Used to initiate the package.";
Connection::usage       = "Newton-Cartan connection.";
RiemannCurvature::usage = "Curvature associated with the Newton-Cartan connection."
RicciTensor::usage      = "Ricci tensor associated with the Newton-Cartan connection."
RicciScalar::usage      = "Ricci scalar associated with the Newton-Cartan connection."

Partial::usage          = "Gives the partial derivative of a tensor.";
CovariantD::usage       = "Gives the covariant derivative of a tensor with respect to the Newton-Cartan connection.";
CovariantDiv::usage     = "Gives the covariant divergence of a tensor (including the torsion contribution).";
ExteriorD::usage        = "Gives the exterior derivative of a differential form.";
Lie::usage              = "Gives the Lie derivative of a tensor.";


Unprotect[
	Coord, ClockForm, SpatialMetric, FrameVelocity, InverseSpatialMetric, 
	Connection, RiemannCurvature, RicciTensor, RicciScalar,
	CovariantD, CovariantDiv, ExteriorD, Lie,
	NCInitiate, NCLinearAnsatz
];


Begin["`Private`"];


Partial[tensor_] := Table[D[tensor,Coord[[ii]]],{ii,1,Dimension}]

NCInitiate[c_,n_,h_] := Module[{\[Gamma]}, 
	Unprotect[Coord, ClockForm, SpatialMetric, Dimension, FrameVelocity, InverseSpatialMetric, Connection, RiemannCurvature, RicciTensor, RicciScalar];
	Coord = c;
	ClockForm = n;
	SpatialMetric = h;
	
	Dimension = Length[Coord];
	
	\[Gamma] = ClockForm \[TensorProduct] ClockForm + SpatialMetric;
	FrameVelocity = Inverse[\[Gamma]].n;
	InverseSpatialMetric = Inverse[\[Gamma]] - FrameVelocity \[TensorProduct] FrameVelocity;
	(* FrameVelocity = Eigensystem[SpatialMetric]//#\[LeftDoubleBracket]2,Position[#\[LeftDoubleBracket]1\[RightDoubleBracket],0]\[LeftDoubleBracket]1,1\[RightDoubleBracket]\[RightDoubleBracket]&//#/#.ClockForm&; *)
	
	Connection = FrameVelocity \[TensorProduct] Partial[ClockForm] + 1/2 InverseSpatialMetric.(Partial[SpatialMetric]// Transpose[#,{2,3,1}] + Transpose[#,{3,2,1}] - # &);
	RiemannCurvature = Transpose[Partial[Connection],{3,1,4,2}] + Transpose[Connection.Connection,{1,3,4,2}] // # - Transpose[#,{1,2,4,3}]&;
	RicciTensor = Transpose[RiemannCurvature,{1,3,2,4}]// Tr[#,Plus,2]&;
	RicciScalar = Tr[RicciTensor.InverseSpatialMetric];
	
	Protect[Coord, ClockForm, SpatialMetric, Dimension, FrameVelocity, InverseSpatialMetric, Connection, RiemannCurvature, RicciTensor, RicciScalar];
];


CovariantD[tensor_] := If[ArrayQ[tensor],CovariantD[tensor, ConstantArray[1,ArrayDepth[tensor]]],Partial[tensor]]

CovariantD[tensor_, structure:{(0|1)...}] := Partial[tensor] + Sum[Which[
	structure[[ii]] === 0, - Transpose[Connection,{3,1,2}].Transpose[tensor,Join[Table[jj+1,{jj,ii-1}],{1}]] //Transpose[#,Join[{1,ii+1},Table[jj+1,{jj,ii-1}]]]&,
	structure[[ii]] === 1, Connection.Transpose[tensor,Join[Table[jj+1,{jj,ii-1}],{1}]] //Transpose[#,Join[{ii+1},Table[jj,{jj,ii}]]]&
],{ii,Length[structure]}]

CovariantDiv[tensor_] := CovariantDiv[tensor, ConstantArray[1,ArrayDepth[tensor]], 1]

CovariantDiv[tensor_, structure:{(0|1)...}, sumIndex_] := (CovariantD[tensor,structure] 
  +(Partial[ClockForm]//(#-#\[Transpose]).FrameVelocity&)\[TensorProduct]tensor) //Transpose[#,Join[{1},Table[jj+2,{jj,sumIndex-1}],{2}]]&//Tr[#,Plus,2]& 
  
ExteriorD[tensor_] := Partial[tensor] // # - Sum[Transpose[#,Join[{ii+1},Table[jj+1,{jj,ii-1}],{1}]], {ii, ArrayDepth[tensor]}]&

Lie[X_,tensor_,structure_] := X.Partial[tensor] + Sum[Which[
	structure[[ii]] === 0, Partial[X].Transpose[tensor,Join[Table[jj+1,{jj,ii-1}],{1}]] //Transpose[#,Join[{ii},Table[jj,{jj,ii-1}]]]&,
	structure[[ii]] === 1, - Partial[X]\[Transpose].Transpose[tensor,Join[Table[jj+1,{jj,ii-1}],{1}]] //Transpose[#,Join[{ii},Table[jj,{jj,ii-1}]]]&
],{ii,ArrayDepth[tensor]}]


End[];


Protect[
	Coord, ClockForm, SpatialMetric, FrameVelocity, InverseSpatialMetric, 
	Connection, RiemannCurvature, RicciTensor, RicciScalar,
	CovariantD, CovariantDiv, ExteriorD, Lie,
	NCInitiate, NCLinearAnsatz
];


(* Initiate a default value *)
NCInitiate[{t,x[1],x[2],x[3]},{1,0,0,0},DiagonalMatrix[{0,1,1,1}]]


EndPackage[];

